DistilDoc: Knowledge Distillation for Visually-Rich Document Applications

This work explores knowledge distillation (KD) for visually-rich document (VRD) applications such as document layout analysis (DLA) and document image classification (DIC). While VRD research is dependent on increasingly sophisticated and cumbersome models, the field has neglected to study efficiency via model compression. Here, we design a KD experimentation methodology for more lean, performant models on document understanding (DU) tasks that are integral within larger task pipelines. We carefully selected KD strategies (response-based, feature-based) for distilling knowledge to and from backbones with different architectures (ResNet, ViT, DiT) and capacities (base, small, tiny). We study what affects the teacher-student knowledge gap and find that some methods (tuned vanilla KD, MSE, SimKD with an apt projector) can consistently outperform supervised student training. Furthermore, we design downstream task setups to evaluate covariate shift and the robustness of distilled DLA models on zero-shot layout-aware document visual question answering (DocVQA). DLA-KD experiments result in a large mAP knowledge gap, which unpredictably translates to downstream robustness, accentuating the need to further explore how to efficiently obtain more semantic document layout awareness.

==> src/clf/__init__.py <==
import os
os.environ['TF_CPP_MIN_LOG_LEVEL'] = '3'

==> src/clf/distillation_modules.py <==
import os
import sys
from copy import deepcopy
import numpy as np
import torch

from transformers import Trainer, TrainingArguments, DefaultDataCollator
from transformers.modeling_outputs import ImageClassifierOutput

sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))  # Distildoc ROOT
from default_config import SAVEROOT
from metrics import compute_metrics

# distillation losses
from distiller_zoo import NKDLoss

# additional projectors
from models.projectors import SimKD, ConvReg, SimTransKD, DualSimTransKD


class DistillationTrainingArguments(TrainingArguments):
    """Extending original TrainingArguments to include distillation hyperparameters"""

    def __init__(self, *args, alpha=0.5, temperature=1, gamma=0, beta=0, **kwargs):
        super().__init__(*args, **kwargs)
        self.alpha = alpha
        self.temperature = temperature  # softening/sharpening the temperature of teacher logits
        self.gamma = gamma  # only relevant for NKD loss -> best to set temperature to 1
        self.beta = beta  # only relevant when using different combinations of losses


class DistillationTrainer(Trainer):
    """Extending original Trainer class to apply KL Divergence or MSE wrt teacher model"""

    def __init__(self, *args, teacher_model=None, distillation_loss=None, distill=None, **kwargs):
        super().__init__(*args, **kwargs)
        self.teacher_model = teacher_model
        self.distillation_loss = distillation_loss
        self.distill = distill

    def compute_loss(self, model, inputs, return_outputs=False):
        loss_fct = torch.nn.MSELoss()

        projector, config = None, None
        if hasattr(model, "projector"):
            projector = model.projector
            config = model.config
        elif hasattr(model, "module"):
            if hasattr(model.module, "projector"):
                projector = model.module.projector
                config = model.module.config

        if "hint" in self.distill:
            # replace with the hint encoder layer?
            ## Teacher downprojected to student size, then inputted instead of other hidden layer
            ## https://github.com/huggingface/transformers/blob/v4.27.0/src/transformers/models/vit/modeling_vit.py#L392
            outputs_stu = model(**inputs, output_hidden_states=True)
            hidden_states_t = self.teacher_model(
                **{k: v for k, v in inputs.items() if k != "labels"}, output_hidden_states=True
            ).hidden_states
            feat_s = projector.hidden_states_to_feature_map(outputs_stu.hidden_states, distill="hint-middle")
            hidden_states_t = projector.hidden_states_to_feature_map(hidden_states_t, distill="hint-middle")
            proj_feat_s, proj_feat_t = projector(feat_s, hidden_states_t)
            loss = loss_fct(proj_feat_s, hidden_states_t)
            loss_ce = outputs_stu.loss.mean()  # harmless in case of 1, useful in case of dataparallel
            loss += loss_ce
            outputs_stu = ImageClassifierOutput(
                loss=None, logits=outputs_stu.logits, hidden_states=None, attentions=None
            )

            return (loss, outputs_stu) if return_outputs else loss

        elif self.distill == "og_simkd":
            feat_s = model(**inputs, output_hidden_states=True).hidden_states[-1]
            feat_t = self.teacher_model(
                **{k: v for k, v in inputs.items() if k != "labels"}, output_hidden_states=True
            ).hidden_states[-1]
            # heuristic: self-distillation in case of resnets:
            if feat_t.shape != feat_s.shape:
                feat_s = projector.hidden_states_to_feature_map(feat_s)
                feat_t = projector.hidden_states_to_feature_map(feat_t)
            proj_feat_s, proj_feat_t = projector(feat_s, feat_t)
            loss = loss_fct(proj_feat_s, feat_t)
            cls_pooling = projector.avg_pool(proj_feat_s).view(proj_feat_s.size(0), -1)

            # average pool from projector and view
            outputs_stu = self.teacher_model.classifier(cls_pooling)
            outputs_stu = ImageClassifierOutput(loss=None, logits=outputs_stu, hidden_states=None, attentions=None)

            # no gradient updates for classifier?
            return (loss, outputs_stu) if return_outputs else loss

        elif "simkd" in self.distill:
            if projector is None:  # just pass student features to teacher CLS
                outputs_stu = model(**inputs, output_hidden_states=True)
                feat_s = outputs_stu.hidden_states[-1]
                feat_t = self.teacher_model(
                    **{k: v for k, v in inputs.items() if k != "labels"}, output_hidden_states=True
                ).hidden_states[-1]
                loss = loss_fct(feat_s, feat_t)
                outputs_stu = self.teacher_model.classifier(self.teacher_model.resnet.pooler(feat_s))
                outputs_stu = ImageClassifierOutput(loss=None, logits=outputs_stu, hidden_states=None, attentions=None)
                return (loss, outputs_stu) if return_outputs else loss

            # https://github.com/MaitySubhajit/DistilDoc_Dev/blob/21a83cf7ad036987b41fe353a331acd61f9a6ae9/clf/train_student.py#L47
            backbone = self.teacher_model.config.model_type

            # could have also implemented it with hidden_states[-1]
            backbone_t = getattr(self.teacher_model, backbone)
            backbone_s = getattr(model, config.model_type)

            feat_s = backbone_s(**{k: v for k, v in inputs.items() if k != "labels"})

            feat_s = (
                feat_s.pooler_output
                if hasattr(feat_s, "pooler_output") and feat_s.pooler_output is not None
                else feat_s.last_hidden_state[:, 0, :]
            )  # final hidden state of the *[CLS]* tokenm, preceded by pooling/layernorm

            if self.distill == "simkd":
                proj_feat_s = model.projector(feat_s)

            feat_t = backbone_t(**{k: v for k, v in inputs.items() if k != "labels"})
            feat_t = (
                feat_t.pooler_output
                if hasattr(feat_t, "pooler_output") and feat_t.pooler_output is not None
                else feat_t.last_hidden_state[:, 0, :]
            )  # CLS token

            if "dual" in self.distill:
                proj_feat_s, proj_feat_t = projector(feat_s, feat_t)

            # gradient updates only happen
            loss = loss_fct(proj_feat_s, feat_t)
            if "dual" in self.distill:
                loss += loss_fct(proj_feat_t, feat_s)

            outputs_stu = self.teacher_model.classifier(proj_feat_s)
            outputs_stu = ImageClassifierOutput(loss=None, logits=outputs_stu, hidden_states=None, attentions=None)

            # no gradient updates for classifier?
            return (loss, outputs_stu) if return_outputs else loss

        outputs_stu = model(**inputs)  # trainable

        # Extract cross-entropy loss and logits from student
        loss_ce = outputs_stu.loss
        logits_stu = outputs_stu.logits

        # LOSS FUNCTIONS

        if self.distillation_loss == "CE":
            loss = loss_ce

        # Extract logits from teacher
        with torch.no_grad():  # fixed
            outputs_tea = self.teacher_model(**{k: v for k, v in inputs.items() if k != "labels"})
            logits_tea = outputs_tea.logits

        ## https://github.com/jhoon-oh/kd_data/blob/main/code/image_classfication/tools/losses.py
        if self.distillation_loss in "CE+KD":
            # Soften probabilities and compute distillation loss
            ## https://github.com/haitongli/knowledge-distillation-pytorch/issues/2
            loss_fct = torch.nn.KLDivLoss(reduction="batchmean")
            loss_kd = self.args.temperature**2 * loss_fct(
                torch.nn.functional.log_softmax(logits_stu / self.args.temperature, dim=-1),
                torch.nn.functional.softmax(logits_tea / self.args.temperature, dim=-1),
            )
            # Return weighted student loss
            loss = self.args.alpha * loss_ce + (1.0 - self.args.alpha) * loss_kd

        # follow https://www.ijcai.org/proceedings/2021/0362.pdf
        ## direct logit matching
        ### Only sugggested when using a strong teacher
        elif self.distillation_loss == "MSE":
            loss_fct = torch.nn.MSELoss()
            loss = loss_fct(logits_stu, logits_tea)

        # TODO: IDEA first CE+KD, then MSE halfway through training [can get training?]

        # novel SOTA
        elif self.distillation_loss == "NKD":
            loss_fct = NKDLoss(self.args.temperature, self.args.gamma)
            loss = loss_fct(logits_stu, logits_tea, inputs["labels"])

        return (loss, outputs_stu) if return_outputs else loss


class KnowledgeDistillation:
    def __init__(
        self,
        config,
        teacher_model,
        student_model,
        train_dataset,
        eval_dataset,
        test_dataset=None,
        hyperparameters=None,
        hp_tuning=False,
    ):
        self.config = config
        self.experiment_name = config["expt_name"]
        self.distillation_loss = config["distill_loss"]
        self.train_dataset = train_dataset
        self.eval_dataset = eval_dataset
        self.test_dataset = test_dataset
        self.teacher_model = teacher_model
        self.student_model = student_model
        self.hyperparameters = hyperparameters
        self.hp_tuning = hp_tuning

    def load_student_model(self):
        if self.config["distill"] == "simkd":
            if not "hidden_size" in self.student_model.config.__dict__:
                projector_shape = [None, 2048, 7, 7]
                self.student_model.projector = None
            else:
                # https://arxiv.org/abs/2203.14001
                # https://github.com/DefangChen/SimKD/blob/main/train_student.py
                self.student_model.projector = SimTransKD(
                    s_n=self.student_model.config.hidden_size, t_n=self.teacher_model.config.hidden_size
                )

        elif self.config["distill"] == "og_simkd":
            if not "hidden_size" in self.student_model.config.__dict__:
                projector_shape = [None, 2048, 7, 7]
                self.student_model.projector = SimKD(
                    s_n=projector_shape[1],
                    t_n=projector_shape[1],
                    patch_dim=projector_shape[-1],
                )
            else:
                self.student_model.projector = SimKD(
                    s_n=self.student_model.config.hidden_size,
                    t_n=self.teacher_model.config.hidden_size,
                    patch_dim=self.student_model.config.image_size // self.student_model.config.patch_size,
                )

        elif self.config["distill"] == "dualsimkd":
            self.student_model.projector = DualSimTransKD(
                s_n=self.student_model.config.hidden_size, t_n=self.teacher_model.config.hidden_size
            )
        elif "hint" in self.config["distill"]:  # fitnet on all/some hidden layers
            # adjust config to return all hidden states

            if not "hidden_size" in self.student_model.config.__dict__:
                student_shape = [None, 1024, 14, 14]
                teacher_shape = student_shape  # seems similar
            else:
                student_shape = [
                    None,  # batch size
                    # self.student_model.config.num_hidden_layers + 1,  # x12 for transformer encoders + 1 embedding
                    self.student_model.config.hidden_size,
                    self.student_model.config.image_size // self.student_model.config.patch_size,
                    self.student_model.config.image_size // self.student_model.config.patch_size,
                ]
                teacher_shape = deepcopy(student_shape)
                teacher_shape[-3] = self.teacher_model.config.hidden_size
            self.student_model.projector = ConvReg(student_shape, teacher_shape)  # x12 for transformer encoders

        # set student ready to train -> also activated .grad for all new parameters [should classifier be gradable? if not -> keep in teacher with no updates]
        self.student_model.train()

        if self.distillation_loss == "CE":  # no need for teacher - just vanilla student finetuning
            self.teacher_model = None
        else:
            # set teacher without gradients
            self.teacher_model.eval()

        # ## set teacher on other device if using data parallel
        # if torch.cuda.device_count() > 1:
        #     devices = [f"cuda:{i}" for i in range(torch.cuda.device_count())]
        #     self.teacher_model = self.teacher_model.to(devices[-1])  # last device

        return self.student_model

    def load_training_args(self):
        student_training_args = DistillationTrainingArguments(
            output_dir=os.path.join(SAVEROOT, self.experiment_name),
            save_strategy="epoch",
            evaluation_strategy="epoch",
            learning_rate=self.config["lr"],
            per_device_train_batch_size=self.config["batch_size"],
            per_device_eval_batch_size=self.config["batch_size"],
            auto_find_batch_size=False,
            num_train_epochs=self.config["epochs"],
            weight_decay=self.config["weight_decay"],
            warmup_ratio=self.config["warmup_ratio"],
            gradient_accumulation_steps=self.config["gradient_accumulation_steps"],
            save_total_limit=3,
            push_to_hub=True,
            hub_strategy="end",
            load_best_model_at_end=True,
            run_name=self.experiment_name,
            hub_model_id=self.experiment_name,
            alpha=self.config["alpha"],
            temperature=self.config["temperature"],
            gamma=self.config["gamma"],
            beta=self.config["beta"],
            remove_unused_columns=not self.config["precompute"],
        )
        if self.hyperparameters:  # overrides the defaults?
            for k, v in self.hyperparameters.items():
                if hasattr(student_training_args, k):
                    setattr(student_training_args, k, v)
                else:
                    print(f"student_training_args does not have argument {k}")

        return student_training_args

    def setup(self):
        student_training_args = self.load_training_args()

        distill_trainer = DistillationTrainer(
            model_init=self.load_student_model,
            teacher_model=self.teacher_model,
            args=student_training_args,
            train_dataset=self.train_dataset,
            eval_dataset=self.eval_dataset,
            compute_metrics=compute_metrics,
            distill=self.config["distill"],
            distillation_loss=self.distillation_loss,
            data_collator=DefaultDataCollator(),
        )
        return distill_trainer

    def train_student_model(self):
        distill_trainer = self.setup()

        if self.hp_tuning:
            # default is the sum of all metrics, so maximizing accuracy in this instance
            best_run = distill_trainer.hyperparameter_search(
                n_trials=self.config["n_trials"], direction="maximize", hp_space=self.hp_space
            )

            # get the best hyperparams, then train the final model
            for n, v in best_run.hyperparameters.items():
                setattr(
                    distill_trainer.args, n, v
                )  # for running the experiment with the best hyperparameters from the hyperparameters search

        distill_trainer.train()

        return distill_trainer

    def hp_space(self, trial):  # pip3 install optuna
        return {
            # "num_train_epochs": trial.suggest_int("num_train_epochs", 5, 10),
            "alpha": trial.suggest_float("alpha", 0.5, 1, step=0.05),
            # "beta": trial.suggest_float("beta", 0.5, 1, step=0.05),
            "gamma": trial.suggest_float("gamma", 1.5, 3, step=0.25),
            "temperature": trial.suggest_float("temperature", 1, 20, step=2),
            "learning_rate": trial.suggest_float("learning_rate", 1e-5, 1e-3, log=True),
        }

    def precompute_teacher(self):
        distill_trainer = self.setup()
        # train

        # initialize logits
        logits = np.zeros((len(self.train_dataset), self.teacher_model.config.num_labels))
        hidden_states = np.zeros((len(self.train_dataset), self.teacher_model.config.hidden_size))

        for batch in distill_trainer.get_train_dataloader():
            from pdb import set_trace

            set_trace()
            batch = {k: v.to(distill_trainer.teacher_model.device) for k, v in batch.items()}
            og_indices = batch.pop("indices")
            outputs = distill_trainer.teacher_model(**batch)
            hidden_states = outputs.hidden_states
            # hidden_states = [x.detach().cpu().numpy() for x in hidden_states]
            logits = outputs.logits.detach().cpu().numpy()


==> src/clf/metrics.py <==
# base calibration metric

# https://github.com/JonathanWenger/pycalib/blob/master/pycalib/scoring.py
# https://github.com/google-research/robustness_metrics/blob/master/robustness_metrics/metrics/uncertainty.py
#  https://github.com/kjdhfg/fd-shifts

from __future__ import annotations
import scipy
import sklearn.utils.validation

from dataclasses import dataclass
from functools import cached_property
from typing import Any
import pandas as pd
import numpy as np
import numpy.typing as npt
from sklearn import metrics as skm
import evaluate as HF_evaluate

ArrayType = npt.NDArray[np.floating]

from collections import OrderedDict

## https://github.com/IML-DKFZ/fd-shifts/blob/main/fd_shifts/analysis/confid_scores.py#L20

# ----------------------------------- general metrics with consistent metric(y_true, p_hat) API -----------------------------------


def f1_micro(y_true, p_hat, y_hat=None):
    if y_hat is None:
        y_hat = np.argmax(p_hat, axis=-1)
    return skm.f1_score(y_true, y_hat, average="micro")


def f1_macro(y_true, p_hat, y_hat=None):
    if y_hat is None:
        y_hat = np.argmax(p_hat, axis=-1)
    return skm.f1_score(y_true, y_hat, average="macro")


# Pure numpy and TF implementations of proper losses (as metrics) -----------------------------------


def brier_loss(y_true, p_hat):
    r"""Brier score.
    If the true label is k, while the predicted vector of probabilities is
    [y_1, ..., y_n], then the Brier score is equal to
    \sum_{i != k} y_i^2 + (y_k - 1)^2.

    The smaller the Brier score, the better, hence the naming with "loss".
    Across all items in a set N predictions, the Brier score measures the
    mean squared difference between (1) the predicted probability assigned
    to the possible outcomes for item i, and (2) the actual outcome.
    Therefore, the lower the Brier score is for a set of predictions, the
    better the predictions are calibrated. Note that the Brier score always
    takes on a value between zero and one, since this is the largest
    possible difference between a predicted probability (which must be
    between zero and one) and the actual outcome (which can take on values
    of only 0 and 1). The Brier loss is composed of refinement loss and
    calibration loss.

    """
    N = len(y_true)
    K = p_hat.shape[-1]

    if y_true.shape != p_hat.shape:
        zeros = scipy.sparse.lil_matrix((N, K))
        for i in range(N):
            zeros[i, y_true[i]] = 1

    if not np.isclose(np.sum(p_hat), len(p_hat)):
        p_hat = scipy.special.softmax(p_hat, axis=-1)

    return np.mean(np.sum(np.array(p_hat - zeros) ** 2, axis=1))


def nll(y_true, p_hat):
    r"""Multi-class negative log likelihood.
    If the true label is k, while the predicted vector of probabilities is
    [p_1, ..., p_K], then the negative log likelihood is -log(p_k).
    Does not require onehot encoding
    """
    labels = np.arange(p_hat.shape[-1])
    return skm.log_loss(y_true, p_hat, labels=labels)


def accuracy(y_true, p_hat):
    y_pred = np.argmax(p_hat, axis=-1)
    return sklearn.metrics.accuracy_score(y_true=y_true, y_pred=y_pred)


def error(y_true, p_hat):
    return 1 - accuracy(y_true=y_true, p_hat=p_hat)


def odds_correctness(y_true, p_hat):
    """
    Computes the odds of making a correct prediction.

    Parameters
    ----------
    y_true : array-like
        Ground truth labels.
    p_hat : array-like
        Array of confidence estimates.

    Returns
    -------
    odds : float
    """
    return accuracy(y_true=y_true, p_hat=p_hat) / error(y_true=y_true, p_hat=p_hat)


def sharpness(y, p_hat, ddof=1):
    """
    Computes the empirical sharpness of a classifier.

    Computes the empirical sharpness of a classifier by computing the sample variance of a
    vector of confidence estimates.

    Parameters
    ----------
    y : array-like
        Ground truth labels. Dummy argument for consistent cross validation.
    p_hat : array-like
        Array of confidence estimates
    ddof : int, optional, default=1
        Degrees of freedom for the variance estimator.

    Returns
    -------
    float
        Sharpness
    """
    # Number of classes
    n_classes = np.shape(p_hat)[-1]

    # Find prediction confidence
    p_max = np.max(p_hat, axis=1)

    # Compute sharpness
    sharp = np.var(p_max, ddof=ddof) * 4 * n_classes**2 / (n_classes - 1) ** 2

    return sharp


def overconfidence(y, p_hat):
    """
    Computes the overconfidence of a classifier.

    Computes the empirical overconfidence of a classifier on a test sample by evaluating
    the average confidence on the false predictions.

    Parameters
    ----------
    y : array-like
        Ground truth labels
    p_hat : array-like
        Array of confidence estimates

    Returns
    -------
    float
        Overconfidence
    """
    # Find prediction and confidence
    y_pred = np.argmax(p_hat, axis=1)
    p_max = np.max(p_hat, axis=1)

    return np.average(p_max[y_pred != y])


def underconfidence(y, p_hat):
    """
    Computes the underconfidence of a classifier.

    Computes the empirical underconfidence of a classifier on a test sample by evaluating
    the average uncertainty on the correct predictions.

    Parameters
    ----------
    y : array-like
        Ground truth labels
    p_hat : array-like
        Array of confidence estimates

    Returns
    -------
    float
        Underconfidence
    """
    # Find prediction and confidence
    y_pred = np.argmax(p_hat, axis=1)
    p_max = np.max(p_hat, axis=1)

    return np.average(1 - p_max[y_pred == y])


def ratio_over_underconfidence(y, p_hat):
    """
    Computes the ratio of over- and underconfidence of a classifier.

    Computes the empirical ratio of over- and underconfidence of a classifier on a test sample.

    Parameters
    ----------
    y : array-like
        Ground truth labels
    p_hat : array-like
        Array of confidence estimates

    Returns
    -------
    float
        Ratio of over- and underconfidence
    """
    return overconfidence(y=y, p_hat=p_hat) / underconfidence(y=y, p_hat=p_hat)


def average_confidence(y, p_hat):
    """
    Computes the average confidence in the prediction

    Parameters
    ----------
    y : array-like
        Ground truth labels. Here a dummy variable for cross validation.
    p_hat : array-like
        Array of confidence estimates.

    Returns
    -------
    avg_conf:float
        Average confidence in prediction.
    """
    return np.mean(np.max(p_hat, axis=1))


def weighted_abs_conf_difference(y, p_hat):
    """
        Computes the weighted absolute difference between over and underconfidence.
    aurc, cache
        Parameters
        ----------
        y : array-like
            Ground truth labels. Here a dummy variable for cross validation.
        p_hat : array-like
            Array of confidence estimates.

        Returns
        -------
        weighted_abs_diff: float
            Accuracy weighted absolute difference between over and underconfidence.
    """
    y_pred = np.argmax(p_hat, axis=1)
    of = overconfidence(y, p_hat)
    uf = underconfidence(y, p_hat)

    return abs((1 - np.average(y == y_pred)) * of - np.average(y == y_pred) * uf)


def precision(y, p_hat, **kwargs):
    """
    Computes the precision.

    Parameters
    ----------
    y
    p_hat

    Returns
    -------

    """
    y_pred = np.argmax(p_hat, axis=1)
    return sklearn.metrics.precision_score(y_true=y, y_pred=y_pred, **kwargs)


def recall(y, p_hat, **kwargs):
    """
    Computes the recall.

    Parameters
    ----------
    y
    p_hat

    Returns
    -------

    """
    y_pred = np.argmax(p_hat, axis=1)
    return sklearn.metrics.recall_score(y_true=y, y_pred=y_pred, **kwargs)


AURC_DISPLAY_SCALE = 1  # 1000

"""
From: https://web.stanford.edu/class/archive/cs/cs224n/cs224n.1204/reports/custom/report52.pdf 

The risk-coverage (RC) curve [28, 16] is a measure of the trade-off between the
coverage (the proportion of test data encountered), and the risk (the error rate under this coverage). Since each
prediction comes with a confidence score, given a list of prediction correctness Z paired up with the confidence
scores C, we sort C in reverse order to obtain sorted C'
, and its corresponding correctness Z'
. Note that the correctness is computed based on Exact Match (EM) as described in [22]. The RC curve is then obtained by
computing the risk of the coverage from the beginning of Z'
(most confident) to the end (least confident). In particular, these metrics evaluate 
the relative order of the confidence score, which means that we want wrong
answers have lower confidence score than the correct ones, ignoring their absolute values. 

Source: https://github.com/kjdhfg/fd-shifts 

References:
-----------

[1] Jaeger, P.F., Lüth, C.T., Klein, L. and Bungert, T.J., 2022. A Call to Reflect on Evaluation Practices for Failure Detection in Image Classification. arXiv preprint arXiv:2211.15259.

[2] Kamath, A., Jia, R. and Liang, P., 2020. Selective Question Answering under Domain Shift. In Proceedings of the 58th Annual Meeting of the Association for Computational Linguistics (pp. 5684-5696).

"""


@dataclass
class StatsCache:
    """Cache for stats computed by scikit used by multiple metrics.

    Attributes:
        confids (array_like): Confidence values
        correct (array_like): Boolean array (best converted to int) where predictions were correct
    """

    confids: npt.NDArray[Any]
    correct: npt.NDArray[Any]

    @cached_property
    def roc_curve_stats(self) -> tuple[npt.NDArray[Any], npt.NDArray[Any]]:
        fpr, tpr, _ = skm.roc_curve(self.correct, self.confids)
        return fpr, tpr

    @property
    def residuals(self) -> npt.NDArray[Any]:
        return 1 - self.correct

    @cached_property
    def rc_curve_stats(self) -> tuple[list[float], list[float], list[float]]:
        coverages = []
        risks = []

        n_residuals = len(self.residuals)
        idx_sorted = np.argsort(self.confids)

        coverage = n_residuals
        error_sum = sum(self.residuals[idx_sorted])

        coverages.append(coverage / n_residuals)
        risks.append(error_sum / n_residuals)

        weights = []

        tmp_weight = 0
        for i in range(0, len(idx_sorted) - 1):
            coverage = coverage - 1
            error_sum = error_sum - self.residuals[idx_sorted[i]]
            selective_risk = error_sum / (n_residuals - 1 - i)
            tmp_weight += 1
            if i == 0 or self.confids[idx_sorted[i]] != self.confids[idx_sorted[i - 1]]:
                coverages.append(coverage / n_residuals)
                risks.append(selective_risk)
                weights.append(tmp_weight / n_residuals)
                tmp_weight = 0

        # add a well-defined final point to the RC-curve.
        if tmp_weight > 0:
            coverages.append(0)
            risks.append(risks[-1])
            weights.append(tmp_weight / n_residuals)
        return coverages, risks, weights


def AUROC_PR(pred_known, pred_unknown):
    neg = list(np.max(pred_known, axis=-1))
    pos = list(np.max(pred_unknown, axis=-1))
    auroc, aupr = compute_auc_aupr(neg, pos, pos_label=0)
    return auroc, aupr


def compute_auc_aupr(neg, pos, pos_label=1):  # zeros are known; ones are unknown
    ys = np.concatenate((np.zeros(len(neg)), np.ones(len(pos))), axis=0)
    neg = np.array(neg)[np.logical_not(np.isnan(neg))]
    pos = np.array(pos)[np.logical_not(np.isnan(pos))]
    scores = np.concatenate((neg, pos), axis=0)
    auc = skm.roc_auc_score(ys, scores)  # AUROC ##1 as default
    aupr = skm.average_precision_score(ys, scores)  # AUPR
    if pos_label == 1:
        return auc, aupr
    else:
        return 1 - auc, 1 - aupr


def failauc(stats_cache: StatsCache) -> float:
    """AUROC_f metric function
    Args:
        stats_cache (StatsCache): StatsCache object
    Returns:
        metric value
    """
    fpr, tpr = stats_cache.roc_curve_stats
    return skm.auc(fpr, tpr)


def aurc(stats_cache: StatsCache):
    """auc metric function
    Args:
        stats_cache (StatsCache): StatsCache object
    Returns:
        metric value
    Important for assessment: LOWER is better!
    """
    _, risks, weights = stats_cache.rc_curve_stats
    return sum([(risks[i] + risks[i + 1]) * 0.5 * weights[i] for i in range(len(weights))]) * AURC_DISPLAY_SCALE


def aurc_logits(references, predictions, plot=False, get_cache=False, use_as_is=False):
    if not use_as_is:
        if not np.isclose(np.sum(references), len(references)):
            references = (np.argmax(predictions, -1) == references).astype(int)  # correctness

        if not np.isclose(np.sum(predictions), len(predictions)):
            predictions = scipy.special.softmax(predictions, axis=-1)

        if predictions.ndim == 2:
            predictions = np.max(predictions, -1)

    cache = StatsCache(confids=predictions, correct=references)

    if plot:
        coverages, risks, weights = cache.rc_curve_stats
        pd.options.plotting.backend = "plotly"
        df = pd.DataFrame(zip(coverages, risks, weights), columns=["% Coverage", "% Risk", "weights"])
        fig = df.plot(x="% Coverage", y="% Risk")
        fig.show()
    if get_cache:
        return {"aurc": aurc(cache), "cache": cache}
    return aurc(cache)




def selective_accuracy(p, Y):
    '''Selective Prediction Accuracy
    Uses predictive entropy with T thresholds.
    Arguments:
        p: (B, d)

    Returns:
        (B,)
    '''
    def categorical_entropy(p):
        """Entropy of categorical distribution.
        Arguments:
            p: (B, d)

        Returns:
            (B,)
        """
        eps = 1e-12
        return -np.sum(p * np.log(p + eps), axis=-1)
    thresholds = np.concatenate([np.linspace(100, 1, 100), np.array([0.1])], axis=0)

    predictions_test = p.argmax(-1)
    accuracies_test = predictions_test == Y
    scores_id = categorical_entropy(p)

    thresholded_accuracies = []
    for threshold in thresholds:
        p = np.percentile(scores_id, threshold)
        mask = np.array(scores_id <= p)
        thresholded_accuracies.append(np.mean(accuracies_test[mask]))
    values_id = np.array(thresholded_accuracies)

    auc_sel_id = 0
    for i in range(len(thresholds)-1):
        if i == 0:
            x = 100 - thresholds[i+1]
        else:
            x = thresholds[i] - thresholds[i+1]
        auc_sel_id += (x * values_id[i] + x * values_id[i+1]) / 2

    return auc_sel_id

def multi_aurc_plot(caches, names, aurcs=None, verbose=False):
    pd.options.plotting.backend = "plotly"
    df = pd.DataFrame()
    for cache, name in zip(caches, names):
        coverages, risks, weights = cache.rc_curve_stats
        df[name] = pd.Series(risks, index=coverages)
    if verbose:
        print(df.head(), df.index, df.columns)
    fig = df.plot()
    title = ""
    if aurcs is not None:
        title = "AURC: " + " - ".join([str(round(aurc, 4)) for aurc in aurcs])
    fig.update_layout(title=title, xaxis_title="% Coverage", yaxis_title="% Risk")
    fig.show()


def AUROC_logits(references, predictions):
    if not np.isclose(np.sum(predictions), len(predictions)):
        predictions = scipy.special.softmax(predictions, axis=-1)

    cache = StatsCache(confids=predictions, correct=references)
    return {"AUROC": failauc(cache)}


def ece_logits(references, predictions):
    if not np.isclose(np.sum(predictions), len(predictions)):
        predictions = scipy.special.softmax(predictions, axis=-1)

    metric = HF_evaluate.load("jordyvl/ece")
    kwargs = dict(
        n_bins=min(len(predictions) - 1, 100),
        scheme="equal-mass",
        bin_range=[0, 1],
        proxy="upper-edge",
        p=1,
        detail=False,
    )

    ece_result = metric.compute(
        references=references,
        predictions=predictions,
        **kwargs,
    )
    return ece_result["ECE"]


def test_aurc():
    """
    Three cases from https://openreview.net/pdf?id=YnkGMIh0gvX

    separable_less_accurate_references ; acc 2/5, AUROC 1
    unseparable_lowcorrect_references ; acc 3/5, AUROC 0.75
    unseparable_highincorrect_references ; acc 3/5, AUROC 0.583
    """
    predictions = np.array([0.9, 0.1, 0.3, 1.0, 0.1])
    separable_less_accurate_references = np.array([1, 0, 0, 1, 0])
    result = aurc_logits(separable_less_accurate_references, predictions)
    print(f"separable_less_accurate gives an AURC of {result}")

    unseparable_lowcorrect_references = np.array([1, 1, 0, 1, 0])
    result = aurc_logits(unseparable_lowcorrect_references, predictions)
    print(f"unseparable_lowcorrect gives an AURC of {result}")  # BEST!

    unseparable_highincorrect_references = np.array([0, 1, 1, 1, 0])
    result = aurc_logits(unseparable_highincorrect_references, predictions)
    print(f"unseparable_highincorrect gives an AURC of {result}")


def test_ood():
    """
    Simple example following methodology in https://ieeexplore.ieee.org/document/9761166

    * Reversed labeling of IID vs OOD, just use pos_label=1
    """
    gt = [1, 0, 1, 0, 1, 1, 1, 1, 0]  # 1 being IID, 0 being IID
    predictions = [
        0.6648081,
        0.98290163,
        0.79909354,
        0.9961113,
        0.1472904,
        0.29210454,
        0.0049987,
        0.70650965,
        0.97676945,
    ]
    result = AUROC_logits(gt, predictions)
    print(f"worst AUROC_ood of {result}")
    """
    # p_iid = [0.66, 0.8, 0.14, 0.29, 0.004, 0.7]
    # p_ood = [0.98, 0.99, 0.97] 
    #indeed AUROC is 0 -> ood ranked higher than iid
    """
    gt = [0, 1, 0, 1, 1, 1, 1, 1, 0]  #
    result = AUROC_logits(gt, predictions)
    print(f"mixed AUROC_ood of {result}")

    gt = np.logical_not([1, 0, 1, 0, 1, 1, 1, 1, 0])  # 1 being IID
    result = AUROC_logits(gt, predictions)
    print(f"perfect AUROC_ood of {result}")


METRICS = [accuracy, brier_loss, nll, f1_micro, f1_macro, ece_logits, aurc_logits]


def apply_metrics(y_true, y_probs, metrics=METRICS):
    predictive_performance = OrderedDict()
    for metric in metrics:
        try:
            predictive_performance[f"{metric.__name__.replace('_logits', '')}"] = metric(y_true, y_probs)
        except Exception as e:
            print(e)
    # print(json.dumps(predictive_performance, indent=4))
    return predictive_performance


def evaluate_coverages(logits, labels, confidence, coverages=[100, 99, 98, 97, 95, 90, 85, 80, 75, 70, 60, 50, 40, 30, 20, 10]):
    
    correctness = np.equal(logits.argmax(-1), labels)
    abstention_results = list(zip(list( confidence), list(correctness)))
    # sort the abstention results according to their reservations, from high to low
    abstention_results.sort(key = lambda x: x[0])
    # get the "correct or not" list for the sorted results
    sorted_correct = list(map(lambda x: int(x[1]), abstention_results))
    size = len(sorted_correct)
    print('Abstention Logit: accuracy of coverage ') #1-risk
    for coverage in coverages:
        covered_correct = sorted_correct[:round(size/100*coverage)]
        print('{:.0f}: {:.3f}, '.format(coverage, sum(covered_correct)/len(covered_correct)*100.), end='')
    print('')

    sr_results = list(zip(list(logits.max(-1)), list(correctness)))
    # sort the abstention results according to Softmax Response scores, from high to low
    sr_results.sort(key = lambda x: -x[0])
    # get the "correct or not" list for the sorted results
    sorted_correct = list(map(lambda x: int(x[1]), sr_results))
    size = len(sorted_correct)
    print('Softmax Response: accuracy of coverage ')
    for coverage in coverages:
        covered_correct = sorted_correct[:round(size/100*coverage)]
        print('{:.0f}: {:.3f}, '.format(coverage, sum(covered_correct)/len(covered_correct)*100.), end='')
    print('')    

def compute_metrics(eval_preds):
    logits, labels = eval_preds  # output of forward
    if isinstance(logits, tuple):
        confidence = logits[1]
        logits = logits[0]
        if confidence.size == logits.shape[0]:
            evaluate_coverages(logits, labels, confidence)
    results = apply_metrics(labels, logits)
    return results


if __name__ == "__main__":
    pass
    # test_aurc()
    # test_ood()


==> src/clf/train_student.py <==
import os

os.environ["TF_CPP_MIN_LOG_LEVEL"] = "3"
import sys
import argparse
import numpy as np
import torch
import json
import wandb
import string
import glob

sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))  # Distildoc ROOT
from default_config import SAVEROOT
from data.datasets import build_dataset
from models.models import build_model
from train_teacher import seed_everything

from distillation_modules import KnowledgeDistillation


def STUDENT_CONFIG():
    return {
        "batch_size": 32,
        "downsampling": 0,
        "epochs": 100,
        "lr": 1e-4,
        "optimizer": "AdamW",
        "seed": 42,
        "warmup_ratio": 0.1,
        "weight_decay": 0.0005,
        "gradient_accumulation_steps": 1,
        "temperature": 1,  # no smoothing of teacher logits
        "alpha": 0.5,  # student loss and kd equally weighted
        "gamma": 1,
        "beta": 0.5,
    }


def main(args):
    args.expt_name = expt_name(args)
    config = {**STUDENT_CONFIG(), **{k: v for k, v in args.__dict__.items() if v is not None}}
    seed_everything(config["seed"])
    if not config["skip_sync"] or config["precompute"]:
        wandb.init(project="DistilDoc", name=config["expt_name"], tags=["student"], config=config)

    # load teacher
    teacher, config = build_model(config, key="teacher_model")

    # load student
    key = "student_model" if config["student_weights"] == "" else "student_weights"
    student, config = build_model(config, key=key)

    # TODO: random initialized Resnet50 student

    # TODO: reload trained student for evaluation without overriding
    if config["eval_only"]:
        if "og_simkd" in config["student_weights"]:
            config["distill"] = "og_simkd"
        elif "simkd" in config["student_weights"]:
            config["distill"] = "simkd"
        elif "hint" in config["student_weights"]:
            config["distill"] = "hint"

        # reload projector

        # if any of those then need to pass all parameters and reload projector

    # load data (already processed)
    if config["eval_only"]:
        config["label2id"] = student.config.label2id
        train_dataset, eval_dataset, test_dataset = (
            None,
            None,
            build_dataset(config, "test", processor=student.processor, add_indices=config["precompute"]),
        )
    else:
        train_dataset = build_dataset(config, "train", processor=student.processor, add_indices=config["precompute"])
        eval_dataset = build_dataset(
            config, "validation", processor=student.processor, add_indices=config["precompute"]
        )
        test_dataset = build_dataset(config, "test", processor=student.processor, add_indices=config["precompute"])

    trainer = KnowledgeDistillation(
        config,
        teacher,
        student,
        train_dataset,
        eval_dataset,
        test_dataset=test_dataset,
        hyperparameters=None,  # already in config? - could use to filter hp_space
        hp_tuning=config["hp"],
    )

    print(json.dumps(config, indent=4))

    if config["precompute"]:
        trainer.precompute_teacher()
        sys.exit(1)

    if config["eval_only"]:
        student_trainer = trainer.setup()
        # This is a nasty monkey patch to reload projector weights which are skipped by HF; could be generalized based on (approximate) key matching
        if hasattr(student_trainer.model, "projector") and student_trainer.model.projector is not None:
            binary = glob.glob(
                os.path.join(
                    os.environ["HF_HOME"],
                    "models--" + (config["student_weights"].replace("/", "--")),
                    "snapshots",
                    "*",
                    "pytorch_model.bin",
                )
            )[-1]
            loaded = torch.load(binary)
            updates = {k.replace("projector.", "", 1): v for k, v in loaded.items() if "projector" in k}
            student_trainer.model.projector.load_state_dict(updates)
            print("Successfully reloaded projector weights")
        # for all shared projector keys, load weights into student_trainer.projector
        # reload weights from projector state dict...
        # student_trainer.load_state_dict(torch.load(os.path.join(SAVEROOT, config["expt_name"], "pytorch_model.bin")))

    else:
        try:
            student_trainer = trainer.train_student_model()
        except KeyboardInterrupt as e:
            print(e)

    if config["eval_only"]:
        student_trainer.evaluate(
            eval_dataset=test_dataset, metric_key_prefix="prefix"
        )  # bug yet wont fix as it is reported like this now
        return

    split = "test"
    output_path = os.path.join(SAVEROOT, config["expt_name"])  # /tmp?
    test_results = student_trainer.predict(test_dataset, metric_key_prefix=split)
    student_trainer.log(test_results.metrics)
    if not config["skip_logits"]:
        np.savez_compressed(os.path.join(output_path, f"{split}-references.npz"), test_results.label_ids)
        np.savez_compressed(os.path.join(output_path, f"{split}-logits.npz"), test_results.predictions)

        split = "validation"
        val_results = student_trainer.predict(eval_dataset, metric_key_prefix=split)
        student_trainer.log(test_results.metrics)
        np.savez_compressed(os.path.join(output_path, f"{split}-references.npz"), val_results.label_ids)
        np.savez_compressed(os.path.join(output_path, f"{split}-logits.npz"), val_results.predictions)

    # run teacher fully supervised evaluation
    ## TODO: do the same to RVL-CDIP-N
    if config["dataset"] == "rvl_cdip" and "100" in config["test_dataset"]:
        config["dataset"] = config["test_dataset"]
        test_dataset = build_dataset(config, "test", processor=student.processor)
        student_trainer.evaluate(
            eval_dataset=test_dataset, metric_key_prefix="test_100"
        )  # test on 25 examples per class

    student_trainer.push_to_hub("Saving best model to hub")


def expt_name(hp):
    joiner = [
        hp.teacher_model.split("/")[-1],
        hp.student_model.split("-")[-1],
        hp.dataset.split("/")[-1],
        hp.distill,
        hp.distill_loss.replace("+", ""),
    ]
    base = "{}-{}_{}_{}_{}".format(*tuple(joiner))

    if hp.distill_loss == "CE" or "simkd" in hp.distill or "hint" in hp.distill:
        base = "".join(
            [
                hp.teacher_model.split("/")[-1],
                "-",
                hp.student_model.split("-")[-1],
                "_",
                hp.dataset.split("/")[-1],
                "_",
                hp.distill,
            ]
        )

    if hp.distill_loss == "CE+KD":
        base += "_t{}_a{}".format(hp.temperature, hp.alpha)

    if hp.distill_loss == "NKD":
        base += "_t{}_g{}".format(hp.temperature, hp.gamma)

    if hp.beta is not None:
        base += "_b{}".format(hp.beta)

    if hp.expt_name != "student":
        base += "_{}".format(hp.expt_name)
    return base


def hint_combinations(argument):
    _, layer_strategy, cls_rep, projector = argument.split("-")
    PROJECTORS = ["CNN2D", "CNN1D", "CLS_MLP"]
    CLS_REP = ["", "add"]
    LAYER_STRATEGIES = ["all", "all_noembed", "4interval", "last"] + string.digits

    assert layer_strategy in LAYER_STRATEGIES
    assert cls_rep in CLS_REP
    assert projector in PROJECTORS


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="DistilDoc_logits_ViT")

    parser.add_argument("--expt_name", type=str, default="student")

    # data arguments
    parser.add_argument("--dataset", type=str, default="jordyvl/rvl_cdip_100_examples_per_class")
    parser.add_argument("--test_dataset", type=str, default="jordyvl/rvl_cdip_100_examples_per_class")

    # teacher arguments
    parser.add_argument("--teacher_model", type=str)

    parser.add_argument("--student_weights", type=str, default="")

    parser.add_argument(
        "--student_model",
        type=str,
        default="",
        choices=["dit-tiny", "vit-tiny", "swin-tiny", "dit-small", "vit-small", "swin-small", "cnn", ""],
    )

    # distillation
    parser.add_argument(
        "--distill",
        type=str,
        default="",
        choices=[
            "",
            "og_simkd",
            "simkd",
            "dualsimkd",
            "kd",
            "hint",
            # "attention",
            # "similarity",
            # "correlation",
            # "vid",
            # "crd",
            # "kdsvd",
            # "fsp",
            # "rkd",
            # "pkt",
            # "abound",
            # "factor",
            # "nst",
        ],
    )

    # Hyper-parameters
    parser.add_argument(
        "--distill_loss",
        default="",
        const="CE+KD",
        nargs="?",
        choices=("", "CE", "CE+KD", "MSE", "NKD"),  # just CE means no distillation
        help="Choice of Distillation Loss to optimize the student network (default: %(default)s)",
    )
    parser.add_argument("-t", "--temperature", type=float, help="temperature for KD")
    parser.add_argument("-a", "--alpha", type=float, help="weight balance for CE+KD")
    parser.add_argument("-g", "--gamma", type=float, help="weight for classification")
    parser.add_argument("-b", "--beta", type=float, help="weight balance for other losses")

    # optimization parameters
    parser.add_argument("--lr", type=float, help="learning rate")
    parser.add_argument("--batch_size", type=int)
    parser.add_argument("--epochs", type=int)
    parser.add_argument("--gradient_accumulation_steps", type=int)
    parser.add_argument(
        "--precompute",
        action="store_true",
        default=False,
        help="precompute teacher logits (and hidden states) and dump to disk (or send to HF?)",
    )

    parser.add_argument("--skip_logits", action="store_true", default=False, help="Dump logits to disk/wandb")

    parser.add_argument("--skip_sync", action="store_true", default=False, help="disable wandb")

    parser.add_argument("--hp", action="store_true", default=False, help="activate hyperparameter tuning")
    parser.add_argument("--n_trials", type=int, default=5)

    parser.add_argument("--device", type=str, default="cuda" if torch.cuda.is_available() else "cpu")
    parser.add_argument("--seed", type=int, default=42)
    parser.add_argument("--eval_only", action="store_true", default=False, help="only evaluate")

    hp = parser.parse_args()
    main(hp)


==> src/clf/train_teacher.py <==
import os
import sys
import argparse
import random
import numpy as np
import torch
import wandb

from transformers import Trainer, TrainingArguments, DefaultDataCollator

sys.path.append(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))  # Distildoc ROOT
from default_config import MODELROOT
from data.datasets import build_dataset
from models.models import build_model
from metrics import compute_metrics


def seed_everything(seed):
    random.seed(seed)
    os.environ["PYTHONHASHSEED"] = str(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed(seed)
    torch.backends.cudnn.deterministic = True
    torch.backends.cudnn.benchmark = True


def TEACHER_CONFIG():
    return {
        "batch_size": 4,
        "downsampling": 0,
        "epochs": 60,
        "lr": 2e-5,
        "optimizer": "AdamW",
        "seed": 42,
        "warmup_ratio": 0.1,
        "weight_decay": 0,
        "gradient_accumulation_steps": 16,
    }


def main(args):
    config = {**TEACHER_CONFIG(), **{k: v for k, v in args.__dict__.items() if v is not None}}
    seed_everything(config["seed"])
    wandb.init(project="DistilDoc", name=config["expt_name"], tags=["teacher"], config=config)

    # # load teacher
    # if config['sup_teacher_weights'] and config['eval_only']:
    #     from transformers import AutoModelForImageClassification, AutoProcessor
    #     model = AutoModelForImageClassification.from_pretrained(config['sup_teacher_weights'])
    #     model.processor = AutoProcessor.from_pretrained(config['sup_teacher_weights'])   

    if config["student_mode"]:  # not needed, just train_student.py with CE
        config["student_model"] = config["teacher_model"] + "-small"
        teacher, config = build_model(config, key="student_model")
        config["teacher_model"] = config["student_model"]
        config["expt_name"] = config["expt_name"] + "_small_student"
        config["lr"] = 1e-4
        config["batch_size"] = 16
        config["gradient_accumulation_steps"] = 1
    elif config["sup_teacher_weights"]:
        teacher, config = build_model(config, key="sup_teacher_weights")
    else:
        teacher, config = build_model(config, key="teacher_model", override=True)

    # load data (already processed)
    if config["eval_only"]:
        config['label2id'] = teacher.config.label2id
        train_dataset, eval_dataset, test_dataset = (
            None,
            None,
            build_dataset(config, "test", processor=teacher.processor),
        )
    else:
        train_dataset = build_dataset(config, "train", processor=teacher.processor)
        eval_dataset = build_dataset(config, "validation", processor=teacher.processor)
        test_dataset = build_dataset(config, "test", processor=teacher.processor)

    trainer_args = TrainingArguments(
        output_dir=os.path.join(MODELROOT, config["expt_name"]),
        save_strategy="epoch",
        evaluation_strategy="epoch",
        learning_rate=config["lr"],
        per_device_train_batch_size=config["batch_size"],
        per_device_eval_batch_size=config["batch_size"],
        num_train_epochs=config["epochs"],
        weight_decay=config["weight_decay"],
        warmup_ratio=config["warmup_ratio"],
        gradient_accumulation_steps=config["gradient_accumulation_steps"],
        save_total_limit=3 if not config["save_intermediate_teachers"] else 1000,
        push_to_hub=(not config["save_intermediate_teachers"]),
        hub_strategy="end",
        load_best_model_at_end=True,
        run_name=config["expt_name"],
        hub_model_id=config["expt_name"],  # this was the missing argument
    )
    if not config["eval_only"]:
        # put the model in training mode
        teacher.train()

    ## define trainer
    trainer = Trainer(
        teacher,
        trainer_args,
        train_dataset=train_dataset,
        eval_dataset=eval_dataset,
        compute_metrics=compute_metrics,
        data_collator=DefaultDataCollator(),
    )

    if not config["eval_only"]:
        try:
            train_results = trainer.train()
        except KeyboardInterrupt as e:
            print(e)

        trainer.log_metrics("train", train_results.metrics)
        trainer.save_metrics("train", train_results.metrics)

    prefix = 'test'
    if config['eval_only']:
        prefix += f'_{config["dataset"].split("/")[-1]})"]'
    trainer.evaluate(eval_dataset=test_dataset, metric_key_prefix="prefix")

    if config["eval_only"]:
        return
    # run teacher fully supervised evaluation
    if config["dataset"] == "rvl_cdip" and "100" in config["test_dataset"]:
        config["dataset"] = config["test_dataset"]
        test_dataset = build_dataset(config, "test", processor=teacher.processor)
        trainer.evaluate(eval_dataset=test_dataset, metric_key_prefix="test_100")  # test on 25 examples per class

    trainer.push_to_hub("Saving best model to hub")


def teacher_argparse(return_parser=False):
    parser = argparse.ArgumentParser(description="DistilDoc_logits_ViT")

    parser.add_argument("--expt_name", type=str, default="teacher")

    # teacher arguments
    parser.add_argument("--teacher_model", type=str, default="dit", choices=["dit", "vit", "swin", "cnn"])

    parser.add_argument(
        "--sup_teacher_weights",
        type=str,
        default="",
    )

    # data arguments
    parser.add_argument("--dataset", type=str, default="rvl_cdip")
    parser.add_argument("--test_dataset", type=str, default="jordyvl/rvl_cdip_100_examples_per_class")

    parser.add_argument("--lr", type=float, help="learning rate")
    parser.add_argument("--batch_size", type=int)
    parser.add_argument("--epochs", type=int)
    parser.add_argument("--gradient_accumulation_steps", type=int)
    parser.add_argument("--hp", action="store_true", default=False, help="activate hyperparameter tuning")
    parser.add_argument("--n_trials", type=int, default=5)
    parser.add_argument("--student_mode", action="store_true", default=False, help="directly train student")
    parser.add_argument("--eval_only", action="store_true", default=False, help="only evaluate")
    parser.add_argument(
        "--save_intermediate_teachers",
        action="store_true",
        default=False,
        help="locally save teacher checkpoints at regular intervals",
    )
    parser.add_argument("--device", type=str, default="cuda" if torch.cuda.is_available() else "cpu")
    parser.add_argument("--seed", type=int, default=42)
    if return_parser:
        return parser
    hp = parser.parse_args()
    return hp


if __name__ == "__main__":
    main(teacher_argparse())


==> src/data/__init__.py <==
pass

==> src/data/datasets.py <==
import os
import numpy as np
from datasets import load_dataset, Features, ClassLabel
from torchvision.transforms import (
    CenterCrop,
    Compose,
    Normalize,
    RandomHorizontalFlip,
    RandomResizedCrop,
    Resize,
    ToTensor,
)


def split_balanced_samples(datasplit, N_K=25, label_column="label"):
    datasplit = datasplit.shuffle(seed=42, keep_in_memory=False)

    idx = {int(j): [] for j in datasplit.unique(label_column)}
    for i, x in enumerate(datasplit):
        if len(idx[x[label_column]]) < N_K:
            idx[x[label_column]].append(i)
        if all([len(idx[k]) == N_K for k, v in idx.items()]):
            break
    all_indices = []
    for k, v in idx.items():
        all_indices.extend(v)
    datasplit = datasplit.select(all_indices)
    return datasplit


def process_label_ids(batch, remapper, label_column="label"):
    batch[label_column] = [remapper[label_id] for label_id in batch[label_column]]
    return batch


def build_dataset(config, split, processor=None, add_indices=False):
    # config["dataset"] = config["dataset"].lower()

    if len(config["dataset"].split("/")) > 2:  # imagefolder
        data = load_dataset("imagefolder", data_dir=config["dataset"], split=split)

    elif config["dataset"] == "jordyvl/rvl_cdip_100_examples_per_class":
        data = load_dataset(config["dataset"], split=split)

    elif config["dataset"] == "jordyvl/RVL-CDIP-N":
        data = load_dataset(config["dataset"], split="test")
        label2idx = {label.replace(" ", "_"): i for label, i in config["label2id"].items()}
        data_label2idx = {label: i for i, label in enumerate(data.features["label"].names)}
        remapper = {}
        for k, v in label2idx.items():
            if k in data_label2idx:
                remapper[data_label2idx[k]] = v
        new_features = Features(
            {
                **{k: v for k, v in data.features.items() if k != "label"},
                "label": ClassLabel(num_classes=len(label2idx), names=list(label2idx.keys())),
            }
        )
        data = data.map(
            lambda example: process_label_ids(example, remapper),
            features=new_features,
            batched=True,
            batch_size=100,
            desc="Aligning the labels",
        )
    elif config["dataset"] == "rvl_cdip":
        cache_dir = "/mnt/lerna/data/HFcache"
        data = load_dataset(config["dataset"], split=split, cache_dir=cache_dir if os.path.exists(cache_dir) else None)

        if split == "test":
            data = data.select([i for i in range(len(data)) if i != 33669])  # corrupt

    elif "rvl_cdip" in config["dataset"]:
        cache_dir = "/mnt/lerna/data/HFcache"
        data = load_dataset("rvl_cdip", split=split, cache_dir=cache_dir if os.path.exists(cache_dir) else None)
        if split == "test":
            data = data.select([i for i in range(len(data)) if i != 33669])  # picklable
        else:
            # label_distribution = dict(zip(*np.unique(data['label'], return_counts=True))) #balanced anyway
            N_K = int(config["dataset"].lower().replace("nk", "").replace("_balanced", "").split("-")[-1])
            if split == "validation":
                N_K //= 4
            # sample N_k examples per class
            data = split_balanced_samples(data, N_K=N_K)

    elif config["dataset"] == "maveriq/tobacco3482":
        """
        In our setting, we random sampled three subsets to be used for train,
        validation and test, fixing their cardinality to 800, 200, and 2482 respectively, as in https://arxiv.org/abs/1907.06370
        """
        data = load_dataset(config["dataset"])
        train_size, val_size, test_size = 800, 200, 2482  # 80 examples per class for training

        # Perform the train-validation-test split
        shuffled = data["train"].shuffle(seed=42)
        train_dataset = shuffled.select(range(train_size))
        val_dataset = shuffled.select(range(train_size, train_size + val_size))
        test_dataset = shuffled.select(range(train_size + val_size, train_size + val_size + test_size))

        if split == "train":
            data = train_dataset
        elif split == "validation":
            data = val_dataset
        elif split == "test":
            data = test_dataset

    data = data.rename_column("label", "labels")

    # apply processor with speed-up
    batch_size = 1000
    num_proc = 1
    if os.cpu_count() > 30:
        num_proc = 10
        batch_size = 50
    elif os.cpu_count() > 10:  # should be new default locally
        num_proc = 4
        batch_size = 50

    encoded_dataset = data.map(
        lambda examples: processor([image.convert("RGB") for image in examples["image"]]),
        batched=True,
        num_proc=num_proc,
        batch_size=batch_size,
    )
    columns = ["pixel_values", "labels"]
    if add_indices:  # was wrong
        encoded_dataset = encoded_dataset.map(
            lambda examples: {"indices": list(range(len(examples["labels"])))},
            batched=True,
            batch_size=len(encoded_dataset),
            num_proc=1,
            remove_columns=["image"],
        )
        columns.append("indices")

    encoded_dataset.set_format(type="torch", columns=columns)

    # TODO: should we not apply some transforms as well?

    return encoded_dataset


def transformations(processor):
    normalize = Normalize(mean=processor.image_mean, std=processor.image_std)
    size = (
        processor.size["shortest_edge"]
        if "shortest_edge" in processor.size
        else (processor.size["height"], processor.size["width"])
    )
    _transforms = Compose([RandomResizedCrop(size), ToTensor(), normalize])
    return _transforms


def transforms(examples):
    examples["pixel_values"] = [transformations(img.convert("RGB")) for img in examples["image"]]
    del examples["image"]
    return examples


# to apply: .with_transform(transforms)


==> src/distiller_zoo/AB.py <==
from __future__ import print_function

import torch
import torch.nn as nn


class ABLoss(nn.Module):
    """Knowledge Transfer via Distillation of Activation Boundaries Formed by Hidden Neurons
    code: https://github.com/bhheo/AB_distillation
    """
    def __init__(self, feat_num, margin=1.0):
        super(ABLoss, self).__init__()
        self.w = [2**(i-feat_num+1) for i in range(feat_num)]
        self.margin = margin

    def forward(self, g_s, g_t):
        bsz = g_s[0].shape[0]
        losses = [self.criterion_alternative_l2(s, t) for s, t in zip(g_s, g_t)]
        losses = [w * l for w, l in zip(self.w, losses)]
        # loss = sum(losses) / bsz
        # loss = loss / 1000 * 3
        losses = [l / bsz for l in losses]
        losses = [l / 1000 * 3 for l in losses]
        return losses

    def criterion_alternative_l2(self, source, target):
        loss = ((source + self.margin) ** 2 * ((source > -self.margin) & (target <= 0)).float() +
                (source - self.margin) ** 2 * ((source <= self.margin) & (target > 0)).float())
        return torch.abs(loss).sum()


==> src/distiller_zoo/AT.py <==
from __future__ import print_function

import torch.nn as nn
import torch.nn.functional as F


class Attention(nn.Module):
    """Paying More Attention to Attention: Improving the Performance of Convolutional Neural Networks
    via Attention Transfer
    code: https://github.com/szagoruyko/attention-transfer"""
    def __init__(self, p=2):
        super(Attention, self).__init__()
        self.p = p

    def forward(self, g_s, g_t):
        return [self.at_loss(f_s, f_t) for f_s, f_t in zip(g_s, g_t)]

    def at_loss(self, f_s, f_t):
        s_H, t_H = f_s.shape[2], f_t.shape[2]
        if s_H > t_H:
            f_s = F.adaptive_avg_pool2d(f_s, (t_H, t_H))
        elif s_H < t_H:
            f_t = F.adaptive_avg_pool2d(f_t, (s_H, s_H))
        else:
            pass
        return (self.at(f_s) - self.at(f_t)).pow(2).mean()

    def at(self, f):
        return F.normalize(f.pow(self.p).mean(1).view(f.size(0), -1))


==> src/distiller_zoo/CC.py <==
from __future__ import print_function

import torch
import torch.nn as nn


class Correlation(nn.Module):
    """Correlation Congruence for Knowledge Distillation, ICCV 2019.
    The authors nicely shared the code with me. I restructured their code to be 
    compatible with my running framework. Credits go to the original author"""
    def __init__(self):
        super(Correlation, self).__init__()

    def forward(self, f_s, f_t):
        delta = torch.abs(f_s - f_t)
        loss = torch.mean((delta[:-1] * delta[1:]).sum(1))
        return loss


# class Correlation(nn.Module):
#     """Similarity-preserving loss. My origianl own reimplementation 
#     based on the paper before emailing the original authors."""
#     def __init__(self):
#         super(Correlation, self).__init__()
#
#     def forward(self, f_s, f_t):
#         return self.similarity_loss(f_s, f_t)
#         # return [self.similarity_loss(f_s, f_t) for f_s, f_t in zip(g_s, g_t)]
#
#     def similarity_loss(self, f_s, f_t):
#         bsz = f_s.shape[0]
#         f_s = f_s.view(bsz, -1)
#         f_t = f_t.view(bsz, -1)
#
#         G_s = torch.mm(f_s, torch.t(f_s))
#         G_s = G_s / G_s.norm(2)
#         G_t = torch.mm(f_t, torch.t(f_t))
#         G_t = G_t / G_t.norm(2)
#
#         G_diff = G_t - G_s
#         loss = (G_diff * G_diff).view(-1, 1).sum(0) / (bsz * bsz)
#         return loss


==> src/distiller_zoo/FSP.py <==
from __future__ import print_function

import numpy as np
import torch.nn as nn
import torch.nn.functional as F


class FSP(nn.Module):
    """A Gift from Knowledge Distillation:
    Fast Optimization, Network Minimization and Transfer Learning"""
    def __init__(self, s_shapes, t_shapes):
        super(FSP, self).__init__()
        assert len(s_shapes) == len(t_shapes), 'unequal length of feat list'
        s_c = [s[1] for s in s_shapes]
        t_c = [t[1] for t in t_shapes]
        if np.any(np.asarray(s_c) != np.asarray(t_c)):
            raise ValueError('num of channels not equal (error in FSP)')

    def forward(self, g_s, g_t):
        s_fsp = self.compute_fsp(g_s)
        t_fsp = self.compute_fsp(g_t)
        loss_group = [self.compute_loss(s, t) for s, t in zip(s_fsp, t_fsp)]
        return loss_group

    @staticmethod
    def compute_loss(s, t):
        return (s - t).pow(2).mean()

    @staticmethod
    def compute_fsp(g):
        fsp_list = []
        for i in range(len(g) - 1):
            bot, top = g[i], g[i + 1]
            b_H, t_H = bot.shape[2], top.shape[2]
            if b_H > t_H:
                bot = F.adaptive_avg_pool2d(bot, (t_H, t_H))
            elif b_H < t_H:
                top = F.adaptive_avg_pool2d(top, (b_H, b_H))
            else:
                pass
            bot = bot.unsqueeze(1)
            top = top.unsqueeze(2)
            bot = bot.view(bot.shape[0], bot.shape[1], bot.shape[2], -1)
            top = top.view(top.shape[0], top.shape[1], top.shape[2], -1)

            fsp = (bot * top).mean(-1)
            fsp_list.append(fsp)
        return fsp_list


==> src/distiller_zoo/FT.py <==
from __future__ import print_function

import torch.nn as nn
import torch.nn.functional as F


class FactorTransfer(nn.Module):
    """Paraphrasing Complex Network: Network Compression via Factor Transfer, NeurIPS 2018"""
    def __init__(self, p1=2, p2=1):
        super(FactorTransfer, self).__init__()
        self.p1 = p1
        self.p2 = p2

    def forward(self, f_s, f_t):
        return self.factor_loss(f_s, f_t)

    def factor_loss(self, f_s, f_t):
        s_H, t_H = f_s.shape[2], f_t.shape[2]
        if s_H > t_H:
            f_s = F.adaptive_avg_pool2d(f_s, (t_H, t_H))
        elif s_H < t_H:
            f_t = F.adaptive_avg_pool2d(f_t, (s_H, s_H))
        else:
            pass
        if self.p2 == 1:
            return (self.factor(f_s) - self.factor(f_t)).abs().mean()
        else:
            return (self.factor(f_s) - self.factor(f_t)).pow(self.p2).mean()

    def factor(self, f):
        return F.normalize(f.pow(self.p1).mean(1).view(f.size(0), -1))


==> src/distiller_zoo/FitNet.py <==
from __future__ import print_function

import torch.nn as nn


class HintLoss(nn.Module):
    """Fitnets: hints for thin deep nets, ICLR 2015"""
    def __init__(self):
        super(HintLoss, self).__init__()
        self.crit = nn.MSELoss()

    def forward(self, f_s, f_t):
        loss = self.crit(f_s, f_t)
        return loss


==> src/distiller_zoo/ICD.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

from arch_utils.ICD_modules import *
from odmodeling.distiller import DISTILLER_REGISTRY, KDWrapper

@DISTILLER_REGISTRY.register()
class ICD(KDWrapper):
    """
    Distillation with multi-head attention. Mimic attention and features. Instance Conditional Distillation, NeurIPS 2021
    """

    def __init__(self, cfg, student, teacher) -> None:
        super().__init__(cfg, student, teacher)
        # self.cfg = cfg
        # self.student = [student]

        # self.cfg = cfg
        hidden_dim = cfg.MODEL.DISTILLER.KD.HIDDEN_DIM

        self.pos_embedding = PositionEmbeddingSine(
            hidden_dim // 2, normalize=True)

        self.teacher_ptr = [teacher]
        self.attention_module = build_decoder_module(
            cfg)

        self.feat_keys = cfg.MODEL.DISTILLER.KD.INPUT_FEATS

        self.weight_value = cfg.MODEL.DISTILLER.KD.INS_ATT_MIMIC.WEIGHT_VALUE
        self.temp_value = cfg.MODEL.DISTILLER.KD.INS_ATT_MIMIC.TEMP_VALUE
        if self.temp_value < 0:
            self.temp_value = nn.Parameter(torch.ones([1]).mean())

        self.distill_norm_type = cfg.MODEL.DISTILLER.KD.DISTILL_NORM

        self.distill_negative = cfg.MODEL.DISTILLER.KD.INS_ATT_MIMIC.DISTILL_NEGATIVE
        self.use_pos_embds = cfg.MODEL.DISTILLER.KD.USE_POS_EMBEDDING

        self.predictor = MLP(hidden_dim, hidden_dim, 1, 3)

        if self.distill_norm_type == 'ln':
            self.distill_norm_ = nn.LayerNorm(
                [hidden_dim // cfg.MODEL.DISTILLER.KD.ATT_HEADS], elementwise_affine=False)
            self.distill_norm_tea = nn.LayerNorm(
                [hidden_dim // cfg.MODEL.DISTILLER.KD.ATT_HEADS], elementwise_affine=False)
        elif self.distill_norm_type == 'tln':
            self.distill_norm_ = nn.Sequential()
            self.distill_norm_tea = nn.LayerNorm(
                [hidden_dim // cfg.MODEL.DISTILLER.KD.ATT_HEADS], elementwise_affine=False)
        else:
            self.distill_norm_ = nn.Sequential()
            self.distill_norm_tea = nn.Sequential()

        self.loss_form = cfg.MODEL.DISTILLER.KD.INS_ATT_MIMIC.LOSS_FORM

    def concate_multiscale_reps(self, feat, pos_emb, mask):
        # permute and concate features form multiscale to a tensor under transformer definition
        keys = self.feat_keys

        feat = torch.cat([feat[k].flatten(2).permute(2, 0, 1)
                          for k in keys], 0)  # S, N, C
        pos_emb = torch.cat([pos_emb[k].flatten(2).permute(
            2, 0, 1) for k in keys], 0)  # S, N, C
        mask = torch.cat([mask[k].flatten(2).squeeze(1)
                          for k in keys], 1)  # N, S
        return feat, pos_emb, mask

    def bce_identification_loss(self, feat_list, ins_mask, ins_mask_gt):
        # this is the identification loss that identifies a given instance is real or fake
        positive_mask = (~ins_mask).float()

        loss_dict = {}
        for i, dfeat in enumerate(feat_list):
            f_pre = self.predictor(dfeat)

            loss = (F.binary_cross_entropy_with_logits(f_pre.squeeze(-1).T, ins_mask_gt, reduction='none') *
                    positive_mask).sum() / positive_mask.sum()

            loss_dict['stu_bce.%s.loss' % i] = loss

        return loss_dict

    def mimic_loss(self, svalue, tvalue, value_mask):
        # value: num_seq, bsz, heads, channel
        # mask: [bsz, heads, 1, Seq]
        #value_mask = value_mask ** self.power_factor
        if self.loss_form in ['mse', 'MSE']:
            return ((F.mse_loss(svalue, tvalue, reduction='none').permute(1, 2, 3, 0)
                     * value_mask).sum(-1) / value_mask.sum(-1).clamp(min=1e-6)).mean()
        elif self.loss_form in ['l1', 'L1']:
            return (F.l1_loss(svalue, tvalue, reduction='none').permute(1, 2, 3, 0)
                    * value_mask).mean(2).sum() / value_mask.sum().clamp(min=1e-6)
        elif self.loss_form in ['smoothL1']:
            return (F.smooth_l1_loss(svalue, tvalue, reduction='none').permute(1, 2, 3, 0)
                    * value_mask).mean(2).sum() / value_mask.sum().clamp(min=1e-6)
        elif self.loss_form in ['L2', 'l2']:
            return ((F.mse_loss(svalue, tvalue, reduction='none').permute(1, 2, 3, 0)
                     * value_mask).mean(2).sum() / value_mask.sum().clamp(min=1e-6)) ** 0.5

    def forward(self, features_dict, features_dict_tea):
        if isinstance(self.temp_value, nn.Parameter):
            self.temp_value.data = self.temp_value.data.clamp(min=0.1, max=8)
        else:
            if self.cfg.MODEL.DISTILLER.KD.INS_ATT_MIMIC.TEMP_DECAY:
                decay_to = self.cfg.MODEL.DISTILLER.KD.INS_ATT_MIMIC.TEMP_DECAY_TO
                ratio = features_dict['iteration'] / self.cfg.SOLVER.MAX_ITER
                self.temp_value = ratio * decay_to + \
                    (1 - ratio) * self.cfg.MODEL.DISTILLER.KD.INS_ATT_MIMIC.TEMP_VALUE

        images = features_dict['images']
        batched_inputs = features_dict['batched_inputs']
        fpn_outputs = features_dict['fpn_feat']

        # assert set(self.feat_keys) == set(list(fpn_outputs.keys(
        # ))), 'WARNING: Unequal keys for fpn and attention ! <%s> != <%s>' % (self.feat_keys, fpn_outputs.keys())

        if features_dict['distill_flag'] == 0:
            fpn_outputs = {k: v.detach() for k, v in fpn_outputs.items()}

        # mask_out: zero for foreground, one for bg: BoolTensor(N, 1, H, W)
        mask_out = mask_out_padding(fpn_outputs, images)

        # fpn_outputs = self.scale_adapter(fpn_outputs)
        pos_embs = {k: self.pos_embedding(
            fpn_outputs[k], mask_out[k]) for k in self.feat_keys}
        # feat, pos: [S, N, C]; mask: [N, S]
        feat, pos_embs, mask_padding = self.concate_multiscale_reps(
            fpn_outputs, pos_embs, mask_out)

        # instance encoding: [K, N, C], ins_mask: bool[N, K], instance_gt: (0-1)[N, K]
        # NOTE: (0 for Fake Instance) in ins_mask
        ins_feat, ins_mask, ins_mask_gt = features_dict_tea['aux_feat']['encoded_ins']
        ins_feat = ins_feat.detach()

        if self.distill_negative:
            ins_mask_gt = (~ins_mask).detach().float()
            max_ele = None  # slice to the last element
        else:
            # calculate an element mask to reduce unnessessary computation
            max_ele = ins_mask_gt.long().sum(-1).max().item()

        # Note that mask is not normalized by softmax

        decoded_feat_list, att_mask_list, value_list = self.attention_module(
            ins_feat[:max_ele, :, :], feat, feat, query_mask=ins_mask[:, :max_ele], key_padding_mask=mask_padding, pos_embedding=pos_embs, proj_only=True)

        decoded_value_tea = features_dict_tea['aux_feat']['decoded_value']
        decoded_mask_tea = features_dict_tea['aux_feat']['decoded_mask']

        loss_value = torch.tensor([0.0], device=ins_mask_gt.device).mean()
        for i, (tmask, svalue, tvalue) in enumerate(zip(decoded_mask_tea, value_list, decoded_value_tea)):
            tmask = tmask.detach()  # bsz, heads, num_ins, num_seq

            # num_seq, bsz, heads, channel
            tvalue = self.distill_norm_tea(tvalue)
            tvalue = tvalue.detach()

            if self.weight_value > 0:
                with torch.no_grad():
                    value_mask = ((tmask / self.temp_value).softmax(-1) *
                                  ins_mask_gt.unsqueeze(1).unsqueeze(-1)).sum(2, keepdim=True)
                    # [bsz, heads, ins, Seq]

                svalue = self.distill_norm_(svalue)
                loss_value += self.mimic_loss(svalue,
                                              tvalue, value_mask) * self.weight_value

        loss_dict = {
            'matt.value': loss_value / len(decoded_feat_list),
        }

        if isinstance(self.temp_value, nn.Parameter):
            loss_dict['temp.value'] = self.temp_value.detach()

        return loss_dict


==> src/distiller_zoo/KD.py <==
from __future__ import print_function

import torch.nn as nn
import torch.nn.functional as F


class DistillKL(nn.Module):
    """Distilling the Knowledge in a Neural Network"""
    def __init__(self, T):
        super(DistillKL, self).__init__()
        self.T = T

    def forward(self, y_s, y_t):
        p_s = F.log_softmax(y_s/self.T, dim=1)
        p_t = F.softmax(y_t/self.T, dim=1)
        loss = F.kl_div(p_s, p_t, size_average=False) * (self.T**2) / y_s.shape[0]
        return loss


==> src/distiller_zoo/KDSVD.py <==
from __future__ import print_function

import torch
import torch.nn as nn
import torch.nn.functional as F


class KDSVD(nn.Module):
    """
    Self-supervised Knowledge Distillation using Singular Value Decomposition
    original Tensorflow code: https://github.com/sseung0703/SSKD_SVD
    """
    def __init__(self, k=1):
        super(KDSVD, self).__init__()
        self.k = k

    def forward(self, g_s, g_t):
        v_sb = None
        v_tb = None
        losses = []
        for i, f_s, f_t in zip(range(len(g_s)), g_s, g_t):

            u_t, s_t, v_t = self.svd(f_t, self.k)
            u_s, s_s, v_s = self.svd(f_s, self.k + 3)
            v_s, v_t = self.align_rsv(v_s, v_t)
            s_t = s_t.unsqueeze(1)
            v_t = v_t * s_t
            v_s = v_s * s_t

            if i > 0:
                s_rbf = torch.exp(-(v_s.unsqueeze(2) - v_sb.unsqueeze(1)).pow(2) / 8)
                t_rbf = torch.exp(-(v_t.unsqueeze(2) - v_tb.unsqueeze(1)).pow(2) / 8)

                l2loss = (s_rbf - t_rbf.detach()).pow(2)
                l2loss = torch.where(torch.isfinite(l2loss), l2loss, torch.zeros_like(l2loss))
                losses.append(l2loss.sum())

            v_tb = v_t
            v_sb = v_s

        bsz = g_s[0].shape[0]
        losses = [l / bsz for l in losses]
        return losses

    def svd(self, feat, n=1):
        size = feat.shape
        assert len(size) == 4

        x = feat.view(-1, size[1], size[2] * size[2]).transpose(-2, -1)
        u, s, v = torch.svd(x)

        u = self.removenan(u)
        s = self.removenan(s)
        v = self.removenan(v)

        if n > 0:
            u = F.normalize(u[:, :, :n], dim=1)
            s = F.normalize(s[:, :n], dim=1)
            v = F.normalize(v[:, :, :n], dim=1)

        return u, s, v

    @staticmethod
    def removenan(x):
        x = torch.where(torch.isfinite(x), x, torch.zeros_like(x))
        return x

    @staticmethod
    def align_rsv(a, b):
        cosine = torch.matmul(a.transpose(-2, -1), b)
        max_abs_cosine, _ = torch.max(torch.abs(cosine), 1, keepdim=True)
        mask = torch.where(torch.eq(max_abs_cosine, torch.abs(cosine)),
                           torch.sign(cosine), torch.zeros_like(cosine))
        a = torch.matmul(a, mask)
        return a, b


==> src/distiller_zoo/NKD.py <==
from __future__ import print_function

import torch
import torch.nn as nn
import torch.nn.functional as F


class NKDLoss(nn.Module):

    """ PyTorch version of NKD (https://arxiv.org/abs/2303.13005)
    
    The problem is that KD calculates loss on the target and non-target classes, 
    whereas student CE only focuses on the target class.
    
    *Normalized KD* 
    DECOUPLES the KD loss into a combination of the target loss 
    (like the original student CE loss) and the non-target
    loss in CE form.
    
    Gist: Better use of soft labels of teacher :) 
    
    Suggested values for gamma and temp are 1.5 and 1.0, respectively.
    
    NKD always applies temperature λ > 1 to make the logit become
    smoother, which causes the logit contains more non-target
    distribution knowledge
    
    """

    def __init__(self,
                 name,
                 use_this,
                 temperature=1.0,
                 gamma=1.5,
                 ):
        super(NKDLoss, self).__init__()

        self.temperature = temperature #controls the smoothness of teacher soft labels
        self.gamma = gamma #tradeoff for target and non-target loss

    def forward(self, logit_s, logit_t, gt_label): #y_s, y_t 
        
        if len(gt_label.size()) > 1:
            label = torch.max(gt_label, dim=1, keepdim=True)[1]
        else:
            label = gt_label.view(len(gt_label), 1)

        # N*class
        s_i = nn.functional.softmax(logit_s, dim=1) #student softmax
        t_i = nn.functional.softmax(logit_t, dim=1) #teacher softmax
        # N*1
        s_t = torch.gather(s_i, 1, label) #student target confidence
        t_t = torch.gather(t_i, 1, label).detach() #teacher target confidence

        # non target logits using mask
        mask = torch.zeros_like(logit_s).scatter_(1, label, 1).bool()   
        logit_s = logit_s - 1000 * mask
        logit_t = logit_t - 1000 * mask
        
        # N*class
        T_i = nn.functional.softmax(logit_t/self.temperature, dim=1) #teacher non-target scaled softmax -> fixed
        S_i = nn.functional.softmax(logit_s/self.temperature, dim=1) #student non-target scaled softmax -> trainable
        # N*1
        T_t = torch.gather(T_i, 1, label) 
        S_t = torch.gather(S_i, 1, label)
        
        # N*class 
        ## trick to nornalize the non-target confidences to 1
        nt_i = T_i/(1-T_t)
        ns_i = S_i/(1-S_t)
        nt_i[T_i==T_t] = 0
        ns_i[T_i==T_t] = 1

        # original student cross-entropy with teacher's soft labels over batch
        loss_t = - (t_t * torch.log(s_t)).mean() 

        # normalized non-target teacher targets KD with normalized non-target student predictions over batch
        loss_non =  (nt_i * torch.log(ns_i)).sum(dim=1).mean()
        loss_non = - self.gamma * (self.temperature**2) * loss_non #NKD part

        return loss_t + loss_non 

==> src/distiller_zoo/NST.py <==
from __future__ import print_function

import torch.nn as nn
import torch.nn.functional as F


class NSTLoss(nn.Module):
    """like what you like: knowledge distill via neuron selectivity transfer"""
    def __init__(self):
        super(NSTLoss, self).__init__()
        pass

    def forward(self, g_s, g_t):
        return [self.nst_loss(f_s, f_t) for f_s, f_t in zip(g_s, g_t)]

    def nst_loss(self, f_s, f_t):
        s_H, t_H = f_s.shape[2], f_t.shape[2]
        if s_H > t_H:
            f_s = F.adaptive_avg_pool2d(f_s, (t_H, t_H))
        elif s_H < t_H:
            f_t = F.adaptive_avg_pool2d(f_t, (s_H, s_H))
        else:
            pass

        f_s = f_s.view(f_s.shape[0], f_s.shape[1], -1)
        f_s = F.normalize(f_s, dim=2)
        f_t = f_t.view(f_t.shape[0], f_t.shape[1], -1)
        f_t = F.normalize(f_t, dim=2)

        # set full_loss as False to avoid unnecessary computation
        full_loss = True
        if full_loss:
            return (self.poly_kernel(f_t, f_t).mean().detach() + self.poly_kernel(f_s, f_s).mean()
                    - 2 * self.poly_kernel(f_s, f_t).mean())
        else:
            return self.poly_kernel(f_s, f_s).mean() - 2 * self.poly_kernel(f_s, f_t).mean()

    def poly_kernel(self, a, b):
        a = a.unsqueeze(1)
        b = b.unsqueeze(2)
        res = (a * b).sum(-1).pow(2)
        return res

==> src/distiller_zoo/PKT.py <==
from __future__ import print_function

import torch
import torch.nn as nn


class PKT(nn.Module):
    """Probabilistic Knowledge Transfer for deep representation learning
    Code from author: https://github.com/passalis/probabilistic_kt"""
    def __init__(self):
        super(PKT, self).__init__()

    def forward(self, f_s, f_t):
        return self.cosine_similarity_loss(f_s, f_t)

    @staticmethod
    def cosine_similarity_loss(output_net, target_net, eps=0.0000001):
        # Normalize each vector by its norm
        output_net_norm = torch.sqrt(torch.sum(output_net ** 2, dim=1, keepdim=True))
        output_net = output_net / (output_net_norm + eps)
        output_net[output_net != output_net] = 0

        target_net_norm = torch.sqrt(torch.sum(target_net ** 2, dim=1, keepdim=True))
        target_net = target_net / (target_net_norm + eps)
        target_net[target_net != target_net] = 0

        # Calculate the cosine similarity
        model_similarity = torch.mm(output_net, output_net.transpose(0, 1))
        target_similarity = torch.mm(target_net, target_net.transpose(0, 1))

        # Scale cosine similarity to 0..1
        model_similarity = (model_similarity + 1.0) / 2.0
        target_similarity = (target_similarity + 1.0) / 2.0

        # Transform them into probabilities
        model_similarity = model_similarity / torch.sum(model_similarity, dim=1, keepdim=True)
        target_similarity = target_similarity / torch.sum(target_similarity, dim=1, keepdim=True)

        # Calculate the KL-divergence
        loss = torch.mean(target_similarity * torch.log((target_similarity + eps) / (model_similarity + eps)))

        return loss


==> src/distiller_zoo/RKD.py <==
from __future__ import print_function

import torch
import torch.nn as nn
import torch.nn.functional as F


class RKDLoss(nn.Module):
    """Relational Knowledge Disitllation, CVPR2019"""
    def __init__(self, w_d=25, w_a=50):
        super(RKDLoss, self).__init__()
        self.w_d = w_d
        self.w_a = w_a

    def forward(self, f_s, f_t):
        student = f_s.view(f_s.shape[0], -1)
        teacher = f_t.view(f_t.shape[0], -1)

        # RKD distance loss
        with torch.no_grad():
            t_d = self.pdist(teacher, squared=False)
            mean_td = t_d[t_d > 0].mean()
            t_d = t_d / mean_td

        d = self.pdist(student, squared=False)
        mean_d = d[d > 0].mean()
        d = d / mean_d

        loss_d = F.smooth_l1_loss(d, t_d)

        # RKD Angle loss
        with torch.no_grad():
            td = (teacher.unsqueeze(0) - teacher.unsqueeze(1))
            norm_td = F.normalize(td, p=2, dim=2)
            t_angle = torch.bmm(norm_td, norm_td.transpose(1, 2)).view(-1)

        sd = (student.unsqueeze(0) - student.unsqueeze(1))
        norm_sd = F.normalize(sd, p=2, dim=2)
        s_angle = torch.bmm(norm_sd, norm_sd.transpose(1, 2)).view(-1)

        loss_a = F.smooth_l1_loss(s_angle, t_angle)

        loss = self.w_d * loss_d + self.w_a * loss_a

        return loss

    @staticmethod
    def pdist(e, squared=False, eps=1e-12):
        e_square = e.pow(2).sum(dim=1)
        prod = e @ e.t()
        res = (e_square.unsqueeze(1) + e_square.unsqueeze(0) - 2 * prod).clamp(min=eps)

        if not squared:
            res = res.sqrt()

        res = res.clone()
        res[range(len(e)), range(len(e))] = 0
        return res


==> src/distiller_zoo/SP.py <==
from __future__ import print_function

import torch
import torch.nn as nn
import torch.nn.functional as F


class Similarity(nn.Module):
    """Similarity-Preserving Knowledge Distillation, ICCV2019, verified by original author"""
    def __init__(self):
        super(Similarity, self).__init__()

    def forward(self, g_s, g_t):
        return [self.similarity_loss(f_s, f_t) for f_s, f_t in zip(g_s, g_t)]

    def similarity_loss(self, f_s, f_t):
        bsz = f_s.shape[0]
        f_s = f_s.view(bsz, -1)
        f_t = f_t.view(bsz, -1)

        G_s = torch.mm(f_s, torch.t(f_s))
        # G_s = G_s / G_s.norm(2)
        G_s = torch.nn.functional.normalize(G_s)
        G_t = torch.mm(f_t, torch.t(f_t))
        # G_t = G_t / G_t.norm(2)
        G_t = torch.nn.functional.normalize(G_t)

        G_diff = G_t - G_s
        loss = (G_diff * G_diff).view(-1, 1).sum(0) / (bsz * bsz)
        return loss


==> src/distiller_zoo/SimKD.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

from arch_utils import *

from odmodeling.distiller import DISTILLER_REGISTRY, KDWrapper

# @DISTILLER_REGISTRY.register()
# class SimKD_FPN(KDWrapper):
#     """
#     Distillation reused teacher classifier, Simple KD, CVPR 2022
#     """

#     def __init__(self, cfg, student, teacher) -> None:
#         super().__init__(cfg, student, teacher)
#         # self.cfg = cfg
#         # self.student = [student]

#         # self.cfg = cfg
#         self.crit = nn.MSELoss()
#         # self.projector = nn.Identity()      # FPN has same number of channels TODO: Need to recheck for feature map height and width

#         self.proj_keys = list(cfg.MODEL.DISTILLER.KD.INPUT_FEATS)
#         if cfg.MODEL.DISTILLER.KD.PROJECTOR_MODE == 'multiple':
#             assert type(cfg.MODEL.DISTILLER.KD.PROJ_INFEAT) == list
#             assert type(cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT) == list
#             assert len(list(cfg.MODEL.DISTILLER.KD.PROJ_INFEAT)) == len(self.proj_keys)
#             assert len(list(cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT)) == len(self.proj_keys)
#             in_channel_dim = {k: list(cfg.MODEL.DISTILLER.KD.PROJ_INFEAT)[ind] for ind,k in enumerate(self.proj_keys)} # cfg.MODEL.DISTILLER.KD.PROJ_INFEAT
#             out_channel_dim = {k: list(cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT)[ind] for ind,k in enumerate(self.proj_keys)} # cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT
#         elif cfg.MODEL.DISTILLER.KD.PROJECTOR_MODE == 'single':
#             assert type(cfg.MODEL.DISTILLER.KD.PROJ_INFEAT) == int
#             assert type(cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT) == int
#             in_channel_dim = {k: cfg.MODEL.DISTILLER.KD.PROJ_INFEAT for k in self.proj_keys} # [cfg.MODEL.DISTILLER.KD.PROJ_INFEAT]
#             out_channel_dim = {k: cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT for k in self.proj_keys} # [cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT]
        
#         self.projector = nn.ModuleDict({}) # {}
#         # for inc,outc in zip(in_channel_dim,out_channel_dim):
#         if cfg.MODEL.DISTILLER.KD.PROJECTOR_MODE == 'multiple':
#             for k in self.proj_keys:
#                 inc = in_channel_dim[k]
#                 outc = out_channel_dim[k]
#                 if cfg.MODEL.DISTILLER.KD.PROJECTOR_TYPE == 'conv':
#                     # self.projector[k] = ResNetBlock(in_channels=inc,out_channels=outc,style='detectron2') # .to(torch.device(cfg.MODEL.DEVICE))
#                     self.projector.update({k: ResNetBlock(in_channels=inc,out_channels=outc,style='detectron2')})
#                 elif cfg.MODEL.DISTILLER.KD.PROJECTOR_TYPE == 'none':
#                     # self.projector[k] = nn.Identity() # .to(torch.device(cfg.MODEL.DEVICE))
#                     self.projector.update({k: nn.Identity()}) # .to(torch.device(cfg.MODEL.DEVICE))
#                 else:
#                     print('Not Implemented Yet!')
#                     assert False
#         elif cfg.MODEL.DISTILLER.KD.PROJECTOR_MODE == 'single':
#             if cfg.MODEL.DISTILLER.KD.PROJECTOR_TYPE == 'conv':
#                 uniform_proj = ResNetBlock(in_channels=inc,out_channels=outc,style='detectron2')
#             elif cfg.MODEL.DISTILLER.KD.PROJECTOR_TYPE == 'none':
#                 uniform_proj = nn.Identity()
#             else:
#                 print('Not Implemented Yet!')
#                 assert False
#             for k in self.proj_keys:
#                 self.projector.update({k: uniform_proj})

#         self.student_reshape = cfg.MODEL.DISTILLER.KD.RESHAPE
#         self.teacher_reshape = cfg.MODEL.DISTILLER.KD.T_RESHAPE

#         # load teacher detection head to the student
#         origin_dict = student.state_dict()
#         ckpt = {k: v for k, v in teacher.pretrained_model[0].state_dict(
#         ).items() if ('backbone' not in k) and ('pixel_' not in k) and (k in origin_dict)}
#         origin_dict.update(ckpt)
#         mskeys, unexp_keys = student.load_state_dict(origin_dict)
#         print('Loading Pretrained Teacher Detection Head to Student Finished !!')
#         print('Warning!!')
#         print('Incompatible Keys: <%s>' % [k for k in teacher.pretrained_model[0].state_dict() if k not in origin_dict])
#         print('Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))
#         # if comm.is_main_process():
#         #     logger.info('Loading Pretrained Detection Head Finished !!')
#         #     logger.warning(
#         #         'Incompatible Keys: <%s>' % [k for k in teacher.pretrained_model[0].state_dict() if k not in origin_dict])
#         #     logger.warning(
#         #         'Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))

#     def forward(self, features_dict, features_dict_tea):
        
#         target = features_dict_tea['fpn_feat']
#         source = features_dict['fpn_feat']

#         loss_dict = {}
#         loss_value = 0

#         # for idx, proj in enumerate(self.projector):
#         for idx, proj in self.projector.items():
#             s = source[idx]
#             t = target[idx]
#             assert s.shape == t.shape
#             B, C, h, w = s.shape[0], s.shape[1], s.shape[2], s.shape[3]

#             if self.student_reshape is not None:
#                 if self.student_reshape == 'C2T':
#                     s = torch.permute(torch.flatten(s, start_dim=-2), (0,2,1))
#                 elif self.student_reshape == 'T2C':
#                     p = torch.sqrt(int(s.size()[-1]))
#                     ss = s.size()[:-1]
#                     s = torch.reshape(torch.permute(s, (0,2,1)), (*ss,int(p),int(p))) if p%1==0 else torch.reshape(torch.permute(s[:,1:,:], (0,2,1)), (*ss,int(p),int(p)))
#                 else:
#                     print('Invalid option')
            
#             if self.teacher_reshape is not None:
#                 if self.teacher_reshape == 'C2T':
#                     t = torch.permute(torch.flatten(t, start_dim=-2), (0,2,1))
#                 elif self.teacher_reshape == 'T2C':
#                     p = torch.sqrt(int(t.size()[-1]))
#                     ts = t.size()[:-1]
#                     t = torch.reshape(torch.permute(t, (0,2,1)), (*ts,int(p),int(p))) if p%1==0 else torch.reshape(torch.permute(t[:,1:,:], (0,2,1)), (*ts,int(p),int(p)))
#                 else:
#                     print('Invalid option')

#             proj_s = proj(s)
            
#             loss_value += self.crit(proj_s.view(B*h*w, -1), t.view(B*h*w, -1))

#         loss_dict['SimKD_loss'] = loss_value
#         # print(loss_dict)
        
#         return loss_dict
    
@DISTILLER_REGISTRY.register()
class SimKD(KDWrapper):
    """
    Distillation reused teacher classifier, Simple KD, CVPR 2022
    """

    def __init__(self, cfg, student, teacher) -> None:
        super().__init__(cfg, student, teacher)
        # self.cfg = cfg
        # self.student = [student]

        # self.cfg = cfg
        self.projector = nn.Identity()      # TODO: Need to recheck for feature map size
        self.crit = nn.MSELoss()

        # load teacher FPN to the student
        ckpt = {k: v for k, v in teacher.fpn[0].state_dict().items() if 'bottom_up' not in k}
        origin_dict = student.backbone.state_dict()
        origin_dict.update(ckpt)
        mskeys, unexp_keys = student.backbone.load_state_dict(origin_dict)
        print('Loading Pretrained Teacher FPN Module to Student Finished !!')
        print('Warning!!')
        print('Incompatible Keys: <%s>' % [k for k in teacher.fpn[0].state_dict() if k not in origin_dict])
        print('Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))
        # if comm.is_main_process():
        #     logger.info('Loading Pretrained FPN Module Finished !!')
        #     logger.warning(
        #         'Incompatible Keys: <%s>' % [k for k in teacher.fpn[0].state_dict() if k not in origin_dict])
        #     logger.warning(
        #         'Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))

        # load teacher detection head to the student
        origin_dict = student.state_dict()
        ckpt = {k: v for k, v in teacher.pretrained_model[0].state_dict(
        ).items() if ('backbone' not in k) and ('pixel_' not in k) and (k in origin_dict)}
        origin_dict.update(ckpt)
        mskeys, unexp_keys = student.load_state_dict(origin_dict)
        print('Loading Pretrained Teacher Detection Head to Student Finished !!')
        print('Warning!!')
        print('Incompatible Keys: <%s>' % [k for k in teacher.pretrained_model[0].state_dict() if k not in origin_dict])
        print('Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))
        # if comm.is_main_process():
        #     logger.info('Loading Pretrained Detection Head Finished !!')
        #     logger.warning(
        #         'Incompatible Keys: <%s>' % [k for k in teacher.pretrained_model[0].state_dict() if k not in origin_dict])
        #     logger.warning(
        #         'Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))

    def forward(self, features_dict, features_dict_tea):
        
        target = features_dict_tea['backbone_feat']
        source = features_dict['backbone_feat']

        loss_dict = {}
        loss_value = 0

        for (s, t) in zip(source, target):
            loss_value += self.crit(source, target)

        loss_dict['SimKD_loss'] = loss_value
        
        return loss_dict
    

# OverRide
@DISTILLER_REGISTRY.register()
class SimKD_FPN(KDWrapper):
    """
    Distillation reused teacher classifier, Simple KD, CVPR 2022
    """

    def __init__(self, cfg, student, teacher) -> None:
        super().__init__(cfg, student, teacher)
        # self.cfg = cfg
        # self.student = [student]

        # self.cfg = cfg
        self.crit = nn.MSELoss()
        # self.projector = nn.Identity()      # FPN has same number of channels TODO: Need to recheck for feature map height and width

        # self.proj_keys = list(cfg.MODEL.DISTILLER.KD.INPUT_FEATS)
        # if cfg.MODEL.DISTILLER.KD.PROJECTOR_MODE == 'multiple':
        #     assert type(cfg.MODEL.DISTILLER.KD.PROJ_INFEAT) == list
        #     assert type(cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT) == list
        #     assert len(list(cfg.MODEL.DISTILLER.KD.PROJ_INFEAT)) == len(self.proj_keys)
        #     assert len(list(cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT)) == len(self.proj_keys)
        #     in_channel_dim = {k: list(cfg.MODEL.DISTILLER.KD.PROJ_INFEAT)[ind] for ind,k in enumerate(self.proj_keys)} # cfg.MODEL.DISTILLER.KD.PROJ_INFEAT
        #     out_channel_dim = {k: list(cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT)[ind] for ind,k in enumerate(self.proj_keys)} # cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT
        # elif cfg.MODEL.DISTILLER.KD.PROJECTOR_MODE == 'single':
        #     assert type(cfg.MODEL.DISTILLER.KD.PROJ_INFEAT) == int
        #     assert type(cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT) == int
        #     in_channel_dim = {k: cfg.MODEL.DISTILLER.KD.PROJ_INFEAT for k in self.proj_keys} # [cfg.MODEL.DISTILLER.KD.PROJ_INFEAT]
        #     out_channel_dim = {k: cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT for k in self.proj_keys} # [cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT]
        
        # self.projector = nn.ModuleDict({}) # {}
        self.dummy = nn.Parameter(torch.randn(1), requires_grad=True)

        # for inc,outc in zip(in_channel_dim,out_channel_dim):
        # if cfg.MODEL.DISTILLER.KD.PROJECTOR_MODE == 'multiple':
        #     for k in self.proj_keys:
        #         inc = in_channel_dim[k]
        #         outc = out_channel_dim[k]
        #         if cfg.MODEL.DISTILLER.KD.PROJECTOR_TYPE == 'conv':
        #             # self.projector[k] = ResNetBlock(in_channels=inc,out_channels=outc,style='detectron2') # .to(torch.device(cfg.MODEL.DEVICE))
        #             self.projector.update({k: ResNetBlock(in_channels=inc,out_channels=outc,style='detectron2')})
        #         elif cfg.MODEL.DISTILLER.KD.PROJECTOR_TYPE == 'none':
        #             # self.projector[k] = nn.Identity() # .to(torch.device(cfg.MODEL.DEVICE))
        #             self.projector.update({k: nn.Identity()}) # .to(torch.device(cfg.MODEL.DEVICE))
        #         else:
        #             print('Not Implemented Yet!')
        #             assert False
        # elif cfg.MODEL.DISTILLER.KD.PROJECTOR_MODE == 'single':
        #     if cfg.MODEL.DISTILLER.KD.PROJECTOR_TYPE == 'conv':
        #         uniform_proj = ResNetBlock(in_channels=inc,out_channels=outc,style='detectron2')
        #     elif cfg.MODEL.DISTILLER.KD.PROJECTOR_TYPE == 'none':
        #         uniform_proj = nn.Identity()
        #     else:
        #         print('Not Implemented Yet!')
        #         assert False
        #     for k in self.proj_keys:
        #         self.projector.update({k: uniform_proj})

        self.student_reshape = cfg.MODEL.DISTILLER.KD.RESHAPE
        self.teacher_reshape = cfg.MODEL.DISTILLER.KD.T_RESHAPE

        # load teacher detection head to the student
        origin_dict = student.state_dict()
        ckpt = {k: v for k, v in teacher.pretrained_model[0].state_dict(
        ).items() if ('backbone' not in k) and ('pixel_' not in k) and (k in origin_dict)}
        origin_dict.update(ckpt)
        mskeys, unexp_keys = student.load_state_dict(origin_dict)
        print('Loading Pretrained Teacher Detection Head to Student Finished !!')
        print('Warning!!')
        print('Incompatible Keys: <%s>' % [k for k in teacher.pretrained_model[0].state_dict() if k not in origin_dict])
        print('Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))
        # if comm.is_main_process():
        #     logger.info('Loading Pretrained Detection Head Finished !!')
        #     logger.warning(
        #         'Incompatible Keys: <%s>' % [k for k in teacher.pretrained_model[0].state_dict() if k not in origin_dict])
        #     logger.warning(
        #         'Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))

    def forward(self, features_dict, features_dict_tea):
        
        target = features_dict_tea['fpn_feat']
        source = features_dict['fpn_feat']

        loss_dict = {}
        loss_value = 0

        # for idx, proj in enumerate(self.projector):
        # for idx, proj in self.projector.items():
        for idx in source.keys():
            s = source[idx]
            t = target[idx]
            assert s.shape == t.shape
            B, C, h, w = s.shape[0], s.shape[1], s.shape[2], s.shape[3]

            if self.student_reshape is not None:
                if self.student_reshape == 'C2T':
                    s = torch.permute(torch.flatten(s, start_dim=-2), (0,2,1))
                elif self.student_reshape == 'T2C':
                    p = torch.sqrt(int(s.size()[-1]))
                    ss = s.size()[:-1]
                    s = torch.reshape(torch.permute(s, (0,2,1)), (*ss,int(p),int(p))) if p%1==0 else torch.reshape(torch.permute(s[:,1:,:], (0,2,1)), (*ss,int(p),int(p)))
                else:
                    print('Invalid option')
            
            if self.teacher_reshape is not None:
                if self.teacher_reshape == 'C2T':
                    t = torch.permute(torch.flatten(t, start_dim=-2), (0,2,1))
                elif self.teacher_reshape == 'T2C':
                    p = torch.sqrt(int(t.size()[-1]))
                    ts = t.size()[:-1]
                    t = torch.reshape(torch.permute(t, (0,2,1)), (*ts,int(p),int(p))) if p%1==0 else torch.reshape(torch.permute(t[:,1:,:], (0,2,1)), (*ts,int(p),int(p)))
                else:
                    print('Invalid option')

            # proj_s = proj(s)
            proj_s = s
            
            loss_value += self.crit(proj_s.view(B*h*w, -1), t.view(B*h*w, -1))

        loss_dict['SimKD_loss'] = loss_value
        # print(loss_dict)
        
        return loss_dict


==> src/distiller_zoo/VID.py <==
from __future__ import print_function

import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np


class VIDLoss(nn.Module):
    """Variational Information Distillation for Knowledge Transfer (CVPR 2019),
    code from author: https://github.com/ssahn0215/variational-information-distillation"""
    def __init__(self,
                 num_input_channels,
                 num_mid_channel,
                 num_target_channels,
                 init_pred_var=5.0,
                 eps=1e-5):
        super(VIDLoss, self).__init__()

        def conv1x1(in_channels, out_channels, stride=1):
            return nn.Conv2d(
                in_channels, out_channels,
                kernel_size=1, padding=0,
                bias=False, stride=stride)

        self.regressor = nn.Sequential(
            conv1x1(num_input_channels, num_mid_channel),
            nn.ReLU(),
            conv1x1(num_mid_channel, num_mid_channel),
            nn.ReLU(),
            conv1x1(num_mid_channel, num_target_channels),
        )
        self.log_scale = torch.nn.Parameter(
            np.log(np.exp(init_pred_var-eps)-1.0) * torch.ones(num_target_channels)
            )
        self.eps = eps

    def forward(self, input, target):
        # pool for dimentsion match
        s_H, t_H = input.shape[2], target.shape[2]
        if s_H > t_H:
            input = F.adaptive_avg_pool2d(input, (t_H, t_H))
        elif s_H < t_H:
            target = F.adaptive_avg_pool2d(target, (s_H, s_H))
        else:
            pass
        pred_mean = self.regressor(input)
        pred_var = torch.log(1.0+torch.exp(self.log_scale))+self.eps
        pred_var = pred_var.view(1, -1, 1, 1)
        neg_log_prob = 0.5*(
            (pred_mean-target)**2/pred_var+torch.log(pred_var)
            )
        loss = torch.mean(neg_log_prob)
        return loss


==> src/distiller_zoo/__init__.py <==
from .ICD import ICD
from .SimKD import SimKD, SimKD_FPN

__all__ = [
    "ICD",
    "SimKD", "SimKD_FPN",
    ]
# from .AB import ABLoss
# from .AT import Attention
# from .CC import Correlation
# from .FitNet import HintLoss
# from .FSP import FSP
# from .FT import FactorTransfer
# from .KD import DistillKL
# from .KDSVD import KDSVD
# from .NST import NSTLoss
# from .PKT import PKT
# from .RKD import RKDLoss
# from .SP import Similarity
# from .VID import VIDLoss
# from .NKD import NKDLoss
# from .dist_kd import DISTLoss


==> src/distiller_zoo/dist_kd.py <==
import torch.nn as nn


def cosine_similarity(a, b, eps=1e-8):
    return (a * b).sum(1) / (a.norm(dim=1) * b.norm(dim=1) + eps)


def pearson_correlation(a, b, eps=1e-8):
    return cosine_similarity(a - a.mean(1).unsqueeze(1),
                             b - b.mean(1).unsqueeze(1), eps)


def inter_class_relation(y_s, y_t):
    return 1 - pearson_correlation(y_s, y_t).mean()


def intra_class_relation(y_s, y_t):
    return inter_class_relation(y_s.transpose(0, 1), y_t.transpose(0, 1))


class DISTLoss(nn.Module):
    def __init__(self, beta=1.0, gamma=1.0, tau=1.0):
        super(DISTLoss, self).__init__()
        self.beta = beta
        self.gamma = gamma
        self.tau = tau

    def forward(self, z_s, z_t):
        y_s = (z_s / self.tau).softmax(dim=1)
        y_t = (z_t / self.tau).softmax(dim=1)
        inter_loss = self.tau**2 * inter_class_relation(y_s, y_t)
        intra_loss = self.tau**2 * intra_class_relation(y_s, y_t)
        kd_loss = self.beta * inter_loss + self.gamma * intra_loss
        return kd_loss


==> src/dla/__init__.py <==
pass

==> src/dla/arch_utils/ICD_MHA_modules.py <==
import torch
from torch import Tensor
from torch.nn.functional import *
import torch.nn as nn
from torch.nn.modules.activation import *

from typing import Optional
import warnings

def  my_multi_head_attention_forward(
    query: Tensor,
    key: Tensor,
    value: Tensor,
    embed_dim_to_check: int,
    num_heads: int,
    in_proj_weight: Tensor,
    in_proj_bias: Optional[Tensor],
    bias_k: Optional[Tensor],
    bias_v: Optional[Tensor],
    add_zero_attn: bool,
    dropout_p: float,
    out_proj_weight: Tensor,
    out_proj_bias: Optional[Tensor],
    training: bool = True,
    key_padding_mask: Optional[Tensor] = None,
    need_weights: bool = True,
    attn_mask: Optional[Tensor] = None,
    use_separate_proj_weight: bool = False,
    q_proj_weight: Optional[Tensor] = None,
    k_proj_weight: Optional[Tensor] = None,
    v_proj_weight: Optional[Tensor] = None,
    static_k: Optional[Tensor] = None,
    static_v: Optional[Tensor] = None,
    proj_only: bool = False,
    proj_module = None,
): # -> tuple[Tensor, Optional[Tensor]]:
    r"""
    Args:
        query, key, value: map a query and a set of key-value pairs to an output.
            See "Attention Is All You Need" for more details.
        embed_dim_to_check: total dimension of the model.
        num_heads: parallel attention heads.
        in_proj_weight, in_proj_bias: input projection weight and bias.
        bias_k, bias_v: bias of the key and value sequences to be added at dim=0.
        add_zero_attn: add a new batch of zeros to the key and
                       value sequences at dim=1.
        dropout_p: probability of an element to be zeroed.
        out_proj_weight, out_proj_bias: the output projection weight and bias.
        training: apply dropout if is ``True``.
        key_padding_mask: if provided, specified padding elements in the key will
            be ignored by the attention. This is an binary mask. When the value is True,
            the corresponding value on the attention layer will be filled with -inf.
        need_weights: output attn_output_weights.
        attn_mask: 2D or 3D mask that prevents attention to certain positions. A 2D mask will be broadcasted for all
            the batches while a 3D mask allows to specify a different mask for the entries of each batch.
        use_separate_proj_weight: the function accept the proj. weights for query, key,
            and value in different forms. If false, in_proj_weight will be used, which is
            a combination of q_proj_weight, k_proj_weight, v_proj_weight.
        q_proj_weight, k_proj_weight, v_proj_weight, in_proj_bias: input projection weight and bias.
        static_k, static_v: static key and value used for attention operators.
    Shape:
        Inputs:
        - query: :math:`(L, N, E)` where L is the target sequence length, N is the batch size, E is
          the embedding dimension.
        - key: :math:`(S, N, E)`, where S is the source sequence length, N is the batch size, E is
          the embedding dimension.
        - value: :math:`(S, N, E)` where S is the source sequence length, N is the batch size, E is
          the embedding dimension.
        - key_padding_mask: :math:`(N, S)` where N is the batch size, S is the source sequence length.
          If a ByteTensor is provided, the non-zero positions will be ignored while the zero positions
          will be unchanged. If a BoolTensor is provided, the positions with the
          value of ``True`` will be ignored while the position with the value of ``False`` will be unchanged.
        - attn_mask: 2D mask :math:`(L, S)` where L is the target sequence length, S is the source sequence length.
          3D mask :math:`(N*num_heads, L, S)` where N is the batch size, L is the target sequence length,
          S is the source sequence length. attn_mask ensures that position i is allowed to attend the unmasked
          positions. If a ByteTensor is provided, the non-zero positions are not allowed to attend
          while the zero positions will be unchanged. If a BoolTensor is provided, positions with ``True``
          are not allowed to attend while ``False`` values will be unchanged. If a FloatTensor
          is provided, it will be added to the attention weight.
        - static_k: :math:`(N*num_heads, S, E/num_heads)`, where S is the source sequence length,
          N is the batch size, E is the embedding dimension. E/num_heads is the head dimension.
        - static_v: :math:`(N*num_heads, S, E/num_heads)`, where S is the source sequence length,
          N is the batch size, E is the embedding dimension. E/num_heads is the head dimension.
        Outputs:
        - attn_output: :math:`(L, N, E)` where L is the target sequence length, N is the batch size,
          E is the embedding dimension.
        - attn_output_weights: :math:`(N, L, S)` where N is the batch size,
          L is the target sequence length, S is the source sequence length.
    """
    tgt_len, bsz, embed_dim = query.size()
    assert embed_dim == embed_dim_to_check
    # allow MHA to have different sizes for the feature dimension
    assert key.size(0) == value.size(0) and key.size(1) == value.size(1)

    if isinstance(embed_dim, torch.Tensor):
        # embed_dim can be a tensor when JIT tracing
        head_dim = embed_dim.div(num_heads, rounding_mode='trunc')
    else:
        head_dim = embed_dim // num_heads
    assert head_dim * num_heads == embed_dim, "embed_dim must be divisible by num_heads"
    scaling = float(head_dim) ** -0.5

    if not use_separate_proj_weight:
        if (query is key or torch.equal(query, key)) and (key is value or torch.equal(key, value)):
            # self-attention
            q, k, v = linear(query, in_proj_weight, in_proj_bias).chunk(3, dim=-1)

        elif key is value or torch.equal(key, value):
            # encoder-decoder attention
            # This is inline in_proj function with in_proj_weight and in_proj_bias
            _b = in_proj_bias
            _start = 0
            _end = embed_dim
            _w = in_proj_weight[_start:_end, :]
            if _b is not None:
                _b = _b[_start:_end]
            q = linear(query, _w, _b)

            if key is None:
                assert value is None
                k = None
                v = None
            else:

                # This is inline in_proj function with in_proj_weight and in_proj_bias
                _b = in_proj_bias
                _start = embed_dim
                _end = None
                _w = in_proj_weight[_start:, :]
                if _b is not None:
                    _b = _b[_start:]
                k, v = linear(key, _w, _b).chunk(2, dim=-1)

        else:
            # This is inline in_proj function with in_proj_weight and in_proj_bias
            _b = in_proj_bias
            _start = 0
            _end = embed_dim
            _w = in_proj_weight[_start:_end, :]
            if _b is not None:
                _b = _b[_start:_end]
            q = linear(query, _w, _b)

            # This is inline in_proj function with in_proj_weight and in_proj_bias
            _b = in_proj_bias
            _start = embed_dim
            _end = embed_dim * 2
            _w = in_proj_weight[_start:_end, :]
            if _b is not None:
                _b = _b[_start:_end]
            k = linear(key, _w, _b)

            # This is inline in_proj function with in_proj_weight and in_proj_bias
            _b = in_proj_bias
            _start = embed_dim * 2
            _end = None
            _w = in_proj_weight[_start:, :]
            if _b is not None:
                _b = _b[_start:]
            v = linear(value, _w, _b)
    else:
        q_proj_weight_non_opt = torch.jit._unwrap_optional(q_proj_weight)
        len1, len2 = q_proj_weight_non_opt.size()
        assert len1 == embed_dim and len2 == query.size(-1)

        k_proj_weight_non_opt = torch.jit._unwrap_optional(k_proj_weight)
        len1, len2 = k_proj_weight_non_opt.size()
        assert len1 == embed_dim and len2 == key.size(-1)

        v_proj_weight_non_opt = torch.jit._unwrap_optional(v_proj_weight)
        len1, len2 = v_proj_weight_non_opt.size()
        assert len1 == embed_dim and len2 == value.size(-1)

        if in_proj_bias is not None:
            q = linear(query, q_proj_weight_non_opt, in_proj_bias[0:embed_dim])
            k = linear(key, k_proj_weight_non_opt, in_proj_bias[embed_dim : (embed_dim * 2)])
            v = linear(value, v_proj_weight_non_opt, in_proj_bias[(embed_dim * 2) :])
        else:
            q = linear(query, q_proj_weight_non_opt, in_proj_bias)
            k = linear(key, k_proj_weight_non_opt, in_proj_bias)
            v = linear(value, v_proj_weight_non_opt, in_proj_bias)
    q = q * scaling
    
    raw_v = v
    raw_v = raw_v.view(-1, bsz, num_heads, head_dim)

    if proj_only:
        return query, None, raw_v

    if attn_mask is not None:
        assert (
            attn_mask.dtype == torch.float32
            or attn_mask.dtype == torch.float64
            or attn_mask.dtype == torch.float16
            or attn_mask.dtype == torch.uint8
            or attn_mask.dtype == torch.bool
        ), "Only float, byte, and bool types are supported for attn_mask, not {}".format(attn_mask.dtype)
        if attn_mask.dtype == torch.uint8:
            warnings.warn("Byte tensor for attn_mask in nn.MultiheadAttention is deprecated. Use bool tensor instead.")
            attn_mask = attn_mask.to(torch.bool)

        if attn_mask.dim() == 2:
            attn_mask = attn_mask.unsqueeze(0)
            if list(attn_mask.size()) != [1, query.size(0), key.size(0)]:
                raise RuntimeError("The size of the 2D attn_mask is not correct.")
        elif attn_mask.dim() == 3:
            if list(attn_mask.size()) != [bsz * num_heads, query.size(0), key.size(0)]:
                raise RuntimeError("The size of the 3D attn_mask is not correct.")
        else:
            raise RuntimeError("attn_mask's dimension {} is not supported".format(attn_mask.dim()))
        # attn_mask's dim is 3 now.

    # convert ByteTensor key_padding_mask to bool
    if key_padding_mask is not None and key_padding_mask.dtype == torch.uint8:
        warnings.warn(
            "Byte tensor for key_padding_mask in nn.MultiheadAttention is deprecated. Use bool tensor instead."
        )
        key_padding_mask = key_padding_mask.to(torch.bool)

    if bias_k is not None and bias_v is not None:
        if static_k is None and static_v is None:
            k = torch.cat([k, bias_k.repeat(1, bsz, 1)])
            v = torch.cat([v, bias_v.repeat(1, bsz, 1)])
            if attn_mask is not None:
                attn_mask = pad(attn_mask, (0, 1))
            if key_padding_mask is not None:
                key_padding_mask = pad(key_padding_mask, (0, 1))
        else:
            assert static_k is None, "bias cannot be added to static key."
            assert static_v is None, "bias cannot be added to static value."
    else:
        assert bias_k is None
        assert bias_v is None
    

    q = q.contiguous().view(tgt_len, bsz * num_heads, head_dim).transpose(0, 1)
    if k is not None:
        k = k.contiguous().view(-1, bsz * num_heads, head_dim).transpose(0, 1)
    if v is not None:
        v = v.contiguous().view(-1, bsz * num_heads, head_dim).transpose(0, 1)

    if static_k is not None:
        assert static_k.size(0) == bsz * num_heads
        assert static_k.size(2) == head_dim
        k = static_k

    if static_v is not None:
        assert static_v.size(0) == bsz * num_heads
        assert static_v.size(2) == head_dim
        v = static_v

    src_len = k.size(1)

    if key_padding_mask is not None:
        assert key_padding_mask.size(0) == bsz
        assert key_padding_mask.size(1) == src_len

    if add_zero_attn:
        src_len += 1
        k = torch.cat([k, torch.zeros((k.size(0), 1) + k.size()[2:], dtype=k.dtype, device=k.device)], dim=1)
        v = torch.cat([v, torch.zeros((v.size(0), 1) + v.size()[2:], dtype=v.dtype, device=v.device)], dim=1)
        if attn_mask is not None:
            attn_mask = pad(attn_mask, (0, 1))
        if key_padding_mask is not None:
            key_padding_mask = pad(key_padding_mask, (0, 1))

    attn_output_weights = torch.bmm(q, k.transpose(1, 2))
    assert list(attn_output_weights.size()) == [bsz * num_heads, tgt_len, src_len]

    if attn_mask is not None:
        if attn_mask.dtype == torch.bool:
            attn_output_weights.masked_fill_(attn_mask, float("-inf"))
        else:
            attn_output_weights += attn_mask

    if key_padding_mask is not None:
        attn_output_weights = attn_output_weights.view(bsz, num_heads, tgt_len, src_len)
        attn_output_weights = attn_output_weights.masked_fill(
            key_padding_mask.unsqueeze(1).unsqueeze(2),
            float("-inf"),
        )
        attn_output_weights = attn_output_weights.view(bsz * num_heads, tgt_len, src_len)

    attn_output_weights_no_softmax = attn_output_weights
    attn_output_weights = softmax(attn_output_weights, dim=-1)
    attn_output_weights = dropout(attn_output_weights, p=dropout_p, training=training)

    attn_output = torch.bmm(attn_output_weights, v)
    assert list(attn_output.size()) == [bsz * num_heads, tgt_len, head_dim]
    attn_output = attn_output.transpose(0, 1).contiguous().view(tgt_len, bsz, embed_dim)
    attn_output = linear(attn_output, out_proj_weight, out_proj_bias)

    if need_weights:
        # average attention weights over heads
        attn_output_weights = attn_output_weights_no_softmax.view(bsz, num_heads, tgt_len, src_len)
        return attn_output, attn_output_weights, raw_v
    else:
        return attn_output, None, raw_v


class MultiheadAttention(nn.Module):
    r"""Allows the model to jointly attend to information
    from different representation subspaces.
    See `Attention Is All You Need <https://arxiv.org/abs/1706.03762>`_
    .. math::
        \text{MultiHead}(Q, K, V) = \text{Concat}(head_1,\dots,head_h)W^O
    where :math:`head_i = \text{Attention}(QW_i^Q, KW_i^K, VW_i^V)`.
    Args:
        embed_dim: total dimension of the model.
        num_heads: parallel attention heads.
        dropout: a Dropout layer on attn_output_weights. Default: 0.0.
        bias: add bias as module parameter. Default: True.
        add_bias_kv: add bias to the key and value sequences at dim=0.
        add_zero_attn: add a new batch of zeros to the key and
                       value sequences at dim=1.
        kdim: total number of features in key. Default: None.
        vdim: total number of features in value. Default: None.
        batch_first: If ``True``, then the input and output tensors are provided
            as (batch, seq, feature). Default: ``False`` (seq, batch, feature).
    Note that if :attr:`kdim` and :attr:`vdim` are None, they will be set
    to :attr:`embed_dim` such that query, key, and value have the same
    number of features.
    Examples::
        >>> multihead_attn = nn.MultiheadAttention(embed_dim, num_heads)
        >>> attn_output, attn_output_weights = multihead_attn(query, key, value)
    """
    __constants__ = ['batch_first']
    bias_k: Optional[torch.Tensor]
    bias_v: Optional[torch.Tensor]

    def __init__(self, embed_dim, num_heads, dropout=0., bias=True, add_bias_kv=False, add_zero_attn=False,
                 kdim=None, vdim=None, batch_first=False):
        super(MultiheadAttention, self).__init__()
        self.embed_dim = embed_dim
        self.kdim = kdim if kdim is not None else embed_dim
        self.vdim = vdim if vdim is not None else embed_dim
        self._qkv_same_embed_dim = self.kdim == embed_dim and self.vdim == embed_dim

        self.num_heads = num_heads
        self.dropout = dropout
        self.batch_first = batch_first
        self.head_dim = embed_dim // num_heads
        assert self.head_dim * num_heads == self.embed_dim, "embed_dim must be divisible by num_heads"

        if self._qkv_same_embed_dim is False:
            self.q_proj_weight = nn.Parameter(torch.empty(embed_dim, embed_dim))
            self.k_proj_weight = nn.Parameter(torch.empty(embed_dim, self.kdim))
            self.v_proj_weight = nn.Parameter(torch.empty(embed_dim, self.vdim))
            self.register_parameter('in_proj_weight', None)
        else:
            self.in_proj_weight = nn.Parameter(torch.empty(3 * embed_dim, embed_dim))
            self.register_parameter('q_proj_weight', None)
            self.register_parameter('k_proj_weight', None)
            self.register_parameter('v_proj_weight', None)

        if bias:
            self.in_proj_bias = nn.Parameter(torch.empty(3 * embed_dim))
        else:
            self.register_parameter('in_proj_bias', None)
        self.out_proj = nn.Linear(embed_dim, embed_dim, bias=bias)

        if add_bias_kv:
            self.bias_k = nn.Parameter(torch.empty(1, 1, embed_dim))
            self.bias_v = nn.Parameter(torch.empty(1, 1, embed_dim))
        else:
            self.bias_k = self.bias_v = None

        self.add_zero_attn = add_zero_attn

        self._reset_parameters()

    def _reset_parameters(self):
        if self._qkv_same_embed_dim:
            nn.init.xavier_uniform_(self.in_proj_weight)
        else:
            nn.init.xavier_uniform_(self.q_proj_weight)
            nn.init.xavier_uniform_(self.k_proj_weight)
            nn.init.xavier_uniform_(self.v_proj_weight)

        if self.in_proj_bias is not None:
            nn.init.constant_(self.in_proj_bias, 0.)
            nn.init.constant_(self.out_proj.bias, 0.)
        if self.bias_k is not None:
            nn.init.xavier_normal_(self.bias_k)
        if self.bias_v is not None:
            nn.init.xavier_normal_(self.bias_v)

    def __setstate__(self, state):
        # Support loading old MultiheadAttention checkpoints generated by v1.1.0
        if '_qkv_same_embed_dim' not in state:
            state['_qkv_same_embed_dim'] = True

        super(MultiheadAttention, self).__setstate__(state)

    def forward(self, query: Tensor, key: Tensor, value: Tensor, key_padding_mask: Optional[Tensor] = None,
                need_weights: bool = True, attn_mask: Optional[Tensor] = None, proj_only=False): # -> tuple[Tensor, Optional[Tensor]]:
        r"""
    Args:
        query, key, value: map a query and a set of key-value pairs to an output.
            See "Attention Is All You Need" for more details.
        key_padding_mask: if provided, specified padding elements in the key will
            be ignored by the attention. When given a binary mask and a value is True,
            the corresponding value on the attention layer will be ignored. When given
            a byte mask and a value is non-zero, the corresponding value on the attention
            layer will be ignored
        need_weights: output attn_output_weights.
        attn_mask: 2D or 3D mask that prevents attention to certain positions. A 2D mask will be broadcasted for all
            the batches while a 3D mask allows to specify a different mask for the entries of each batch.
    Shapes for inputs:
        - query: :math:`(L, N, E)` where L is the target sequence length, N is the batch size, E is
          the embedding dimension. :math:`(N, L, E)` if ``batch_first`` is ``True``.
        - key: :math:`(S, N, E)`, where S is the source sequence length, N is the batch size, E is
          the embedding dimension. :math:`(N, S, E)` if ``batch_first`` is ``True``.
        - value: :math:`(S, N, E)` where S is the source sequence length, N is the batch size, E is
          the embedding dimension. :math:`(N, S, E)` if ``batch_first`` is ``True``.
        - key_padding_mask: :math:`(N, S)` where N is the batch size, S is the source sequence length.
          If a ByteTensor is provided, the non-zero positions will be ignored while the position
          with the zero positions will be unchanged. If a BoolTensor is provided, the positions with the
          value of ``True`` will be ignored while the position with the value of ``False`` will be unchanged.
        - attn_mask: if a 2D mask: :math:`(L, S)` where L is the target sequence length, S is the
          source sequence length.
          If a 3D mask: :math:`(N\cdot\text{num\_heads}, L, S)` where N is the batch size, L is the target sequence
          length, S is the source sequence length. ``attn_mask`` ensure that position i is allowed to attend
          the unmasked positions. If a ByteTensor is provided, the non-zero positions are not allowed to attend
          while the zero positions will be unchanged. If a BoolTensor is provided, positions with ``True``
          is not allowed to attend while ``False`` values will be unchanged. If a FloatTensor
          is provided, it will be added to the attention weight.
    Shapes for outputs:
        - attn_output: :math:`(L, N, E)` where L is the target sequence length, N is the batch size,
          E is the embedding dimension. :math:`(N, L, E)` if ``batch_first`` is ``True``.
        - attn_output_weights: :math:`(N, L, S)` where N is the batch size,
          L is the target sequence length, S is the source sequence length.
        """
        if self.batch_first:
            query, key, value = [x.transpose(1, 0) for x in (query, key, value)]

        if not self._qkv_same_embed_dim:
            attn_output, attn_output_weights, values =  my_multi_head_attention_forward(
                query, key, value, self.embed_dim, self.num_heads,
                self.in_proj_weight, self.in_proj_bias,
                self.bias_k, self.bias_v, self.add_zero_attn,
                self.dropout, self.out_proj.weight, self.out_proj.bias,
                training=self.training,
                key_padding_mask=key_padding_mask, need_weights=need_weights,
                attn_mask=attn_mask, use_separate_proj_weight=True,
                q_proj_weight=self.q_proj_weight, k_proj_weight=self.k_proj_weight,
                v_proj_weight=self.v_proj_weight, proj_only=proj_only)
        else:
            attn_output, attn_output_weights, values = my_multi_head_attention_forward(
                query, key, value, self.embed_dim, self.num_heads,
                self.in_proj_weight, self.in_proj_bias,
                self.bias_k, self.bias_v, self.add_zero_attn,
                self.dropout, self.out_proj.weight, self.out_proj.bias,
                training=self.training,
                key_padding_mask=key_padding_mask, need_weights=need_weights,
                attn_mask=attn_mask, proj_only=proj_only)
        if self.batch_first:
            return attn_output.transpose(1, 0), attn_output_weights, values
        else:
            return attn_output, attn_output_weights, values

==> src/dla/arch_utils/ICD_modules.py <==
import numpy as np
import torch as torch
import torch.nn.functional as F
import torch.nn as nn
from detectron2.layers import Conv2d, ShapeSpec, get_norm
import math
from .ICD_MHA_modules import MultiheadAttention
import json
import torch.distributed as dist
from detectron2.utils.registry import Registry

INS_ENCODER_REGISTRY = Registry("INS_DECODER")  # noqa F401 isort:skip
INS_ENCODER_REGISTRY.__doc__ = ""

DECODER_MODULE_REGISTRY = Registry("DECODER_MODULE")  # noqa F401 isort:skip
DECODER_MODULE_REGISTRY.__doc__ = ""


def build_instance_encoder(cfg):
    """
    Build the whole model architecture, defined by ``cfg.MODEL.META_ARCHITECTURE``.
    Note that it does not load any weights from ``cfg``.
    """
    meta_arch = cfg.MODEL.DISTILLER.KD.TASK_NAME
    model = INS_ENCODER_REGISTRY.get(meta_arch)(cfg)
    model.to(torch.device(cfg.MODEL.DEVICE))
    return model


def build_decoder_module(cfg):
    """
    Build the whole model architecture, defined by ``cfg.MODEL.META_ARCHITECTURE``.
    Note that it does not load any weights from ``cfg``.
    """
    meta_arch = cfg.MODEL.DISTILLER.KD.DECODER
    model = DECODER_MODULE_REGISTRY.get(meta_arch)(cfg)
    model.to(torch.device(cfg.MODEL.DEVICE))
    return model


def mask_out_padding(fpn_features, images):
    # NOTE: zeros for forground
    image_sizes = images.image_sizes
    device = images.tensor.device
    h_, w_ = images.tensor.shape[-2:]
    masks = {}
    #assert len(feature_shapes) == len(self.feature_strides)
    for k, feat in fpn_features.items():
        # stride = 2 ** int(k[-1])
        N, _, H, W = feat.shape
        masks_per_feature_level = torch.ones(
            (N, H, W), dtype=torch.bool, device=device)
        stride = (h_/H + w_/W) / 2
        for img_idx, (h, w) in enumerate(image_sizes):
            masks_per_feature_level[
                img_idx,
                : int(np.ceil(float(h) / stride)),
                : int(np.ceil(float(w) / stride)),
            ] = 0
        masks[k] = masks_per_feature_level.unsqueeze(1)
    return masks


class MLP(nn.Module):
    """ Very simple multi-layer perceptron (also called FFN)"""

    def __init__(self, input_dim, hidden_dim, output_dim, num_layers):
        super().__init__()
        self.num_layers = num_layers
        h = [hidden_dim] * (num_layers - 1)
        self.layers = nn.ModuleList(nn.Linear(n, k)
                                    for n, k in zip([input_dim] + h, h + [output_dim]))

    def forward(self, x):
        for i, layer in enumerate(self.layers):
            x = F.relu(layer(x)) if i < self.num_layers - 1 else layer(x)
        return x


class PositionEmbeddingSine(nn.Module):
    """
    This is a more standard version of the position embedding, very similar to the one
    used by the Attention is all you need paper, generalized to work on images.
    """

    def __init__(self, num_pos_feats=64, temperature=10000, normalize=False, scale=None):
        super().__init__()
        self.num_pos_feats = num_pos_feats
        self.temperature = temperature
        self.normalize = normalize
        if scale is not None and normalize is False:
            raise ValueError("normalize should be True if scale is passed")
        if scale is None:
            scale = 2 * math.pi
        self.scale = scale

    @torch.no_grad()
    def forward(self, x, mask):
        assert mask is not None
        not_mask = ~mask.squeeze(1)
        y_embed = not_mask.cumsum(1, dtype=torch.float32)
        x_embed = not_mask.cumsum(2, dtype=torch.float32)
        if self.normalize:
            eps = 1e-6
            y_embed = y_embed / (y_embed[:, -1:, :] + eps) * self.scale
            x_embed = x_embed / (x_embed[:, :, -1:] + eps) * self.scale

        dim_t = torch.arange(self.num_pos_feats,
                             dtype=torch.float32, device=x.device)
        dim_t = self.temperature ** (2 * (dim_t // 2) / self.num_pos_feats)

        pos_x = x_embed[:, :, :, None] / dim_t
        pos_y = y_embed[:, :, :, None] / dim_t
        pos_x = torch.stack(
            (pos_x[:, :, :, 0::2].sin(), pos_x[:, :, :, 1::2].cos()), dim=4).flatten(3)
        pos_y = torch.stack(
            (pos_y[:, :, :, 0::2].sin(), pos_y[:, :, :, 1::2].cos()), dim=4).flatten(3)
        pos = torch.cat((pos_y, pos_x), dim=3).permute(0, 3, 1, 2)
        return pos


class OfficialDecoderLayer(nn.Module):
    'Decoder with linear layer, that supports cascade, note that we ignore self-attentions, we assume each proposal corrospond to an independant prediction.'

    def __init__(self, cfg):
        super().__init__()
        channels = cfg.MODEL.DISTILLER.KD.HIDDEN_DIM
        heads = cfg.MODEL.DISTILLER.KD.ATT_HEADS
        layers = cfg.MODEL.DISTILLER.KD.ATT_LAYERS

        self.matt = MultiheadAttention(
            channels, heads, dropout=cfg.MODEL.DISTILLER.KD.DROPOUT)

        if cfg.MODEL.DISTILLER.KD.PROJECT_POS:
            self.pos_projector = nn.Linear(channels, channels)
        else:
            self.pos_projector = nn.Sequential()

        self.use_pos = cfg.MODEL.DISTILLER.KD.USE_POS_EMBEDDING

        self.linear_in = nn.Linear(channels, channels * 4)
        self.linear_out = nn.Linear(channels * 4, channels)
        self.norm1 = nn.LayerNorm(channels)
        self.norm2 = nn.LayerNorm(channels)

        self.pos_on_v = cfg.MODEL.DISTILLER.KD.DECODER_POSEMB_ON_V

    def with_pos_embed(self, tensor, pos):
        if not self.use_pos:
            return tensor
        pos = self.pos_projector(pos)
        return tensor if pos is None else tensor + pos

    def forward(self, q, k, v, key_padding_mask=None, pos_embedding=None, proj_only=False):
        k = self.with_pos_embed(k, pos_embedding)
        if self.pos_on_v:
            v = self.with_pos_embed(v, pos_embedding)
        q_, mask, values = self.matt(
            q, k, v, key_padding_mask=key_padding_mask, proj_only=proj_only)

        q = self.norm1(q + q_)
        q_ = self.linear_out(F.relu(self.linear_in(q)))
        q = self.norm2(q + q_)

        return q, mask, values


@DECODER_MODULE_REGISTRY.register()
class DecoderWrapper(nn.Module):
    # wrap decoder like multi-head attention
    def __init__(self, cfg):
        super().__init__()
        # channels=256, heads=8, layers=3
        channels = cfg.MODEL.DISTILLER.KD.HIDDEN_DIM
        heads = cfg.MODEL.DISTILLER.KD.ATT_HEADS
        layers = cfg.MODEL.DISTILLER.KD.ATT_LAYERS
        self.layers = layers
        if layers < 1:
            # this is a local module derived from official implementation, we modify the last modules
            self.matt = MultiheadAttention(
                channels, heads, dropout=cfg.MODEL.DISTILLER.KD.DROPOUT)
            if cfg.MODEL.DISTILLER.KD.PROJECT_POS:
                self.pos_projector = nn.Linear(channels, channels)
            else:
                self.pos_projector = nn.Sequential()
            self.use_pos = cfg.MODEL.DISTILLER.KD.USE_POS_EMBEDDING
        else:
            self.matt = nn.ModuleList([
                OfficialDecoderLayer(cfg) for _ in range(self.layers)
            ])

        self.pos_on_v = cfg.MODEL.DISTILLER.KD.DECODER_POSEMB_ON_V

    def with_pos_embed(self, tensor, pos):
        if not self.use_pos:
            return tensor
        pos = self.pos_projector(pos)
        return tensor if pos is None else tensor + pos

    def forward(self, q, k, v, query_mask=None, key_padding_mask=None, pos_embedding=None, proj_only=False):
        # q, v: [sequence_len, batch_size, channels]
        if self.layers < 1:
            k = self.with_pos_embed(k, pos_embedding)
            if self.pos_on_v:
                v = self.with_pos_embed(v, pos_embedding)
            att, mask, values = self.matt(
                q, k, v, key_padding_mask=key_padding_mask, proj_only=proj_only)
            return [att], [mask], [values]

        feats, masks, values = [], [], []
        for matt in self.matt:
            feat, mask, value = matt(
                q, k, v, key_padding_mask=key_padding_mask, pos_embedding=pos_embedding, proj_only=proj_only)
            q = feat
            feats.append(feat)
            masks.append(mask)
            values.append(value)

        return feats, masks, values


@INS_ENCODER_REGISTRY.register()
class InstanceEncoder(nn.Module):
    def __init__(self, cfg):
        super().__init__()
        self.device = cfg.MODEL.DEVICE
        hidden_dim = cfg.MODEL.DISTILLER.KD.HIDDEN_DIM
        with open('./configs/coco_obj.json') as f:
            coco_position_prior = json.load(f)

        self.coco_pos_prior = np.array([[coco_position_prior[x][0], coco_position_prior[x][1]]
                                        for x in sorted(coco_position_prior.keys())])
        coco_class_prior = np.array([coco_position_prior[x][2]
                                     for x in sorted(coco_position_prior.keys())])
        self.coco_class_prior = coco_class_prior / coco_class_prior.sum()

        self.sample_rule = cfg.MODEL.DISTILLER.KD.SAMPLE_RULE
        self.neg_ratio = cfg.MODEL.DISTILLER.KD.NUM_NEG_POS_RATIO
        self.total_boxes = cfg.MODEL.DISTILLER.KD.NUM_LABELS
        self.max_boxes = cfg.MODEL.DISTILLER.KD.MAX_LABELS

        self.num_pos_feats = 128
        self.scale = 2 * math.pi
        self.temperature = 10000

        self.num_classes = cfg.MODEL.DISTILLER.KD.NUM_CLASSES

        if self.num_classes != 80 or cfg.MODEL.DISTILLER.KD.UNIFORM_SAMPLE_CLASS:
            self.coco_class_prior = np.ones(
                self.num_classes, dtype=np.float32) / self.num_classes
            self.coco_pos_prior = np.array([[coco_position_prior[str(x)][0], coco_position_prior[str(x)][1]]
                                            for x in sorted([int(y) for y in coco_position_prior.keys()])])

        if self.num_classes != 80 or cfg.MODEL.DISTILLER.KD.UNIFORM_SAMPLE_BOX:
            self.coco_pos_prior = np.ones(
                [self.num_classes, 2, 4], dtype=np.float32)
            self.coco_pos_prior[:, :, :] = 0.2
            # H, W: mean 0.5, std 0.2

        self.add_scale_indicator = cfg.MODEL.DISTILLER.KD.ADD_SCALE_INDICATOR

        inp_dim = self.num_classes + 128*2
        if self.add_scale_indicator:
            inp_dim += 10

        self.encoder = MLP(inp_dim, hidden_dim, hidden_dim, 3)

        # buffers, store gt labels
        self._tmp_gt_boxes = None
        self.predictor = MLP(hidden_dim, hidden_dim, 5, 3)

        self.conf_weight = cfg.MODEL.DISTILLER.KD.CONFIDENCE_LOSS_WEIGHT
        self.sample_range = cfg.MODEL.DISTILLER.KD.INS_ATT_MIMIC.SAMPLE_RANGE

    def get_pos_embeddings(self, x):
        # Input x : N, seq, 4
        # Output x: N, seq, self.pos_feat*4
        dim_t = torch.arange(self.num_pos_feats,
                             dtype=torch.float32, device=x.device)
        dim_t = self.temperature ** (2 * (dim_t // 2) / self.num_pos_feats)

        pos_x = x[:, :, :, None] * self.scale / dim_t

        # actually dim_t is repeated over 2, so we can simple use sin and cos over each
        pos_x = torch.cat(
            (pos_x[:, :, :, 0::2].sin(), pos_x[:, :, :, 1::2].cos()), dim=3).flatten(2)

        return pos_x

    def sample_box_like_coco(self, len, num_cls):
        samples_class = np.random.choice(num_cls, len, p=self.coco_class_prior)
        samples_pos_prob = self.coco_pos_prior[samples_class]  # K, 2, 4
        loc = samples_pos_prob[:, 0, :]
        std = samples_pos_prob[:, 1, :]
        samples_loc = np.random.normal(
            loc, std).reshape(-1, 4).clip(min=loc-2*std, max=loc+2*std)  # K, 4 [x, y, h, w]

        # Note that we use random x, y instead of statistic values
        samples_loc[:, :2] = np.random.rand(
            *samples_loc[:, :2].shape).clip(min=0.03, max=0.97)
        samples_loc[:, 2:] = samples_loc[:, 2:].clip(min=2e-3, max=0.7)
        # to x y x y
        final_loc = np.stack((samples_loc[:, 0]-samples_loc[:, 2]/2, samples_loc[:, 1]-samples_loc[:, 3]/2,
                              samples_loc[:, 0]+samples_loc[:, 2]/2, samples_loc[:, 1]+samples_loc[:, 3]/2)).T
        return samples_class, final_loc

    @torch.no_grad()
    def get_initial_descriptor(self, batched_inputs):
        instances = [x['instances'] for x in batched_inputs]

        box_descriptor = []
        class_descriptor = []
        batch_gts = []

        for instance in instances:
            nr_boxes_cur_img = len(instance)

            H, W = instance.image_size

            # How many boxes after add fake descirptors
            if self.sample_rule == 'relative':
                nr_effective_boxes = min(
                    max(1, int(nr_boxes_cur_img * (self.neg_ratio + 1))), max(self.max_boxes, nr_boxes_cur_img))
            elif self.sample_rule == 'fixed':
                nr_effective_boxes = max(self.total_boxes, nr_boxes_cur_img)
            else:
                raise Exception(
                    'Not implemented sample rule: <%s>!' % self.sample_rule)

            sampled_cls, sampled_box = self.sample_box_like_coco(
                nr_effective_boxes, self.num_classes)
            bboxes = torch.tensor(sampled_box).clamp(
                min=0, max=1) * torch.tensor([W, H, W, H])
            bboxes = bboxes.to(self.device)

            r_bboxes = instance.gt_boxes.tensor.reshape(
                nr_boxes_cur_img, 4).to(self.device)
            bboxes[:nr_boxes_cur_img, :] = r_bboxes

            labels = torch.tensor(
                sampled_cls, dtype=torch.long).to(self.device)
            r_labels = instance.gt_classes.to(self.device)  # start from 1
            labels[:nr_boxes_cur_img] = r_labels

            # range from (0, 1)
            bboxes[:, [0, 2]] /= W
            bboxes[:, [1, 3]] /= H

            chw_bboxes = torch.zeros_like(bboxes)
            # N x 6
            chw_bboxes = torch.cat((chw_bboxes, chw_bboxes[:, :2]), 1)
            # to (cx, cy, hw, hy)
            chw_bboxes[:, 0] = (bboxes[:, 0] + bboxes[:, 2]) / 2
            chw_bboxes[:, 1] = (bboxes[:, 1] + bboxes[:, 3]) / 2
            chw_bboxes[:, 2] = (bboxes[:, 2] - bboxes[:, 0])
            chw_bboxes[:, 3] = (bboxes[:, 3] - bboxes[:, 1])

            jitter = (torch.rand_like(
                chw_bboxes[:, :2]) - 0.5) * self.sample_range * 2.0
            chw_bboxes[:, 4:] = chw_bboxes[:, :2] + jitter * chw_bboxes[:, 2:4]

            # (x1, y1, x2, y2, cx_, cy_)
            chw_bboxes[:, :4] = bboxes

            batch_gts.append(nr_boxes_cur_img)
            box_descriptor.append(chw_bboxes)
            class_descriptor.append(labels)

        max_seq_length = np.array([b.size(0) for b in box_descriptor]).max()

        # 1 for True, 2 for Fake
        final_gts = torch.zeros(
            [len(instances), max_seq_length], device=self.device)
        # mask unhandled elements masks
        final_masks = torch.ones(
            [len(instances), max_seq_length], device=self.device, dtype=torch.bool)
        final_cls_descriptors = torch.zeros(
            [len(instances), max_seq_length], device=self.device, dtype=torch.long)
        final_pos_descriptors = torch.zeros(
            [len(instances), max_seq_length, 2], device=self.device)
        final_hw_gt = torch.zeros(
            [len(instances), max_seq_length, 4], device=self.device)

        for i, (d_cls, d_box, n_gts) in enumerate(zip(class_descriptor, box_descriptor, batch_gts)):
            final_gts[i, :n_gts] = 1.0
            final_masks[i, :d_cls.size(0)] = False
            final_cls_descriptors[i, :d_cls.size(0)] = d_cls
            final_pos_descriptors[i, :d_cls.size(0), :] = d_box[:, 4:]
            final_hw_gt[i, :d_cls.size(0), :2] = d_box[:, 4:] - d_box[:, :2]
            final_hw_gt[i, :d_cls.size(0), 2:4] = d_box[:, 2:4] - d_box[:, 4:]

        self.final_pos = final_pos_descriptors
        self._tmp_gt_cls = final_cls_descriptors.detach()

        final_cls_descriptors = F.one_hot(
            final_cls_descriptors, self.num_classes)
        final_pos_descriptors = self.get_pos_embeddings(final_pos_descriptors)

        if self.add_scale_indicator:
            # offset = torch.tensor(
            #     [0.04, 0.08, 0.16, 0.32, 0.64], device=self.device)
            final_scale_descriptors = torch.zeros(
                [len(instances), max_seq_length, 10], device=self.device)
            for i, d_box in enumerate(box_descriptor):
                hw = d_box[:, 2:4] - d_box[:, :2]  # K, 2
                hw[:, 0] = hw[:, 0] * W
                hw[:, 1] = hw[:, 1] * H
                indicator = ((hw.log() * 1.44) -
                             5.0).clamp(min=0.0, max=4.0).long()
                # print(indicator)
                indicator = F.one_hot(
                    indicator, 5).float().reshape(-1, 10)  # K, 2, 5
                final_scale_descriptors[i, :d_box.size(0), :] = indicator

            final_pos_descriptors = torch.cat(
                (final_pos_descriptors, final_scale_descriptors), 2)

        final_descriptors = torch.cat(
            (final_cls_descriptors, final_pos_descriptors), 2).permute(1, 0, 2)

        self._tmp_gt_boxes = final_hw_gt

        return final_descriptors, final_masks, final_gts

    def loss(self, feat, ins_mask_gt, ins_mask):
        assert self._tmp_gt_boxes is not None

        # feat: [seq, bs, feat]
        f_pre = self.predictor(feat)
        confidence = f_pre[:, :, 0]
        # # [bsz, seq, feat]
        pred_pos = f_pre[:, :, 1:].sigmoid().permute(1, 0, 2)

        pos_gt = self._tmp_gt_boxes
        pos_gt_scale = pos_gt + pos_gt[:, :, [2, 3, 0, 1]]

        # pos_mask: [bs, seq] 1.0 for effective elements
        # ins_mask: [bs, seq] 1.0 for real elements
        positive_mask = (~ins_mask).float()

        # NOTE: we rescale the positive samples to control the hardness of our task
        loss_conf = self.conf_weight * (F.binary_cross_entropy_with_logits(confidence.T, ins_mask_gt, reduction='none') *
                                        positive_mask).sum() / positive_mask.sum().clamp(min=1e-6)

        # we normalzie the box relative to GT box, to handle large and samll objects
        # note that we use ins_mask_gt as offset masks, which ignores fake instances
        loss_reg = ((F.l1_loss(pred_pos, pos_gt, reduction='none') / pos_gt_scale.clamp(min=1e-7)).sum(-1) *
                    ins_mask_gt).sum() / ins_mask_gt.sum().clamp(min=1e-6)

        # self._tmp_gt_boxes = None
        return {
            'prop_conf': loss_conf,
            'prop_reg': loss_reg
        }

    def forward(self, batched_inputs, pro_feats=None):
        # feat has shape (seq, bsz, C), mask (bsz, seq), gts (bsz, seq)
        feat, mask, gts = self.get_initial_descriptor(batched_inputs)

        self.final_pos = None

        feat = self.encoder(feat)
        return feat, mask, gts

==> src/dla/arch_utils/__init__.py <==
from .ICD_modules import *
from .ICD_MHA_modules import *
from .transformer_modules import *
from .conv_modules import *

==> src/dla/arch_utils/conv_modules.py <==
import torch
import torch.nn as nn
import torchvision
from detectron2.modeling.backbone.resnet import BasicBlock, BottleneckBlock

class ResNetBlock(nn.Module):
    def __init__(self, in_channels, out_channels, style='detectron2') -> None:
        super().__init__()

        if style == 'detectron2':
            self.block = BasicBlock(in_channels=in_channels, out_channels=out_channels)
        elif style == 'torchvision':
            self.block = torchvision.models.resnet.BasicBlock(inplanes=in_channels, planes=out_channels)
        else:
            print('Unknown option. Falling back to Detectron2 BasicBlock')
            self.block = BasicBlock(in_channels=in_channels, out_channels=out_channels)
    
    def forward(self, x):
        return self.block(x)

==> src/dla/configs/__init__.py <==
pass

==> src/dla/inference_DLA.py <==
import os
import logging
from collections import OrderedDict
from typing import List, Dict
from tqdm import tqdm
import numpy as np
import time
import cv2
import torch


from detectron2.checkpoint import DetectionCheckpointer
from detectron2.data import (
    register_coco_instances,
    build_detection_test_loader,
    DatasetCatalog,
    MetadataCatalog,
    DatasetMapper,
)
from detectron2.data.samplers import InferenceSampler
import detectron2.data.transforms as T
from detectron2.engine import default_argument_parser, launch
from detectron2.evaluation import (
    inference_on_dataset,
    print_csv_format,
    DatasetEvaluator,
    COCOEvaluator,
)
from detectron2.structures import Boxes, BoxMode, Instances
from detectron2.modeling import build_model
from detectron2.utils.visualizer import Visualizer
import json
from train_vanilla_teacher_net import setup, do_test


from detectron2.utils.analysis import FlopCountAnalysis
from fvcore.nn import flop_count_str, flop_count_table, parameter_count

DATAROOT = "./data/DocLayNet_core"

from fvcore.nn.print_model_statistics import _format_size

logger = logging.getLogger("detectron2")


def save_json(data, path):
    with open(path, "w") as f:
        json.dump(data, f)


def load_json(path):
    with open(path, "r") as f:
        data = json.load(f)
    return data


# inference statistics
def warmup(model, inputs, N=10):
    for i in range(N):
        out = model(inputs)
    torch.cuda.synchronize()


def measure_time(model, inputs, N=10):
    warmup(model, inputs, N=N)
    ts = []
    for i in range(N):
        s = time.time()
        out = model(inputs)
        ts.append(time.time() - s)
    torch.cuda.synchronize()
    return np.array(ts)


def fmt_res(data):
    # format as dict
    res = {
        "mean": float(data.mean()),
        "std": float(data.std()),
        "prep": str(data.mean().round(2)) + "±" + str(data.std().round(3)),
        "min": float(data.min()),
        "max": float(data.max()),
        "throughput": int(1.0 // data.mean()),
    }  # images per second
    return res


def inference_statistics(model, inputs):
    if inputs is None:
        input_shape = (3, 224, 224)
        inputs = (torch.randn((1, *input_shape)),)

    flops_ = FlopCountAnalysis(model, inputs)
    flops = _format_size(flops_.total())
    params = _format_size(parameter_count(model)[""])

    # wont work
    # activations_ = ActivationCountAnalysis(model, inputs)
    # activations = _format_size(activations_.total())

    flop_table = flop_count_table(
        flops=flops_,
        # activations=activations_,
        show_param_shapes=True,
    )
    flop_str = flop_count_str(flops=flops_, activations=None)

    print("\n" + flop_str)
    print("\n" + flop_table)

    split_line = "=" * 30
    print(f'{split_line}\nInput shape: {inputs[0]["image"].shape}\n' f"Flops: {flops}\nParams: {params}\n{split_line}")

    # timings
    timings = measure_time(model, inputs, N=100)

    return {"flops": flops, "params": params, "timings": fmt_res(timings)}


def load_rvl_cdip_images():
    path = os.environ["INFERENCE_DATASET_PATH"]
    common = []
    count = 0
    for folder in sorted(os.listdir(path)):
        for filename in sorted(os.listdir(os.path.join(path, folder))):
            img = cv2.imread(os.path.join(path, folder, filename))
            if img is not None:
                data = dict(
                    file_name=os.path.join(path, folder, filename),
                    # height=img.shape[0],
                    # width=img.shape[1],
                    image_id=count,
                )
                common.append(data)
                count += 1
    return common


def load_single_image():
    path = os.environ["INFERENCE_DATASET_PATH"]
    img = cv2.imread(path)
    return [
        dict(
            file_name=path,
            # height=img.shape[0],
            # width=img.shape[1],
            image_id=0,
        )
    ]


def load_images_from_path():
    # path="/data2/users/XXX/DocVQA/images"\
    path = os.environ["INFERENCE_DATASET_PATH"]
    common = []
    count = 0
    for filename in sorted(os.listdir(path)):
        img = cv2.imread(os.path.join(path, filename))
        if img is not None:
            data = dict(
                file_name=os.path.join(path, filename),
                # height=img.shape[0],
                # width=img.shape[1],
                image_id=count,
            )
            common.append(data)
            count += 1
    return common


def category_id_map(i, return_map=False):
    map = [
        "Caption",
        "Footnote",
        "Formula",
        "List-item",
        "Page-footer",
        "Page-header",
        "Picture",
        "Section-header",
        "Table",
        "Text",
        "Title",
    ]
    if return_map:
        return map
    return map[i]


def filter_instances(predictions, conf_threshold=0.5):
    image_size = (predictions.image_size[0], predictions.image_size[1])
    ret = Instances(image_size)
    chosen = torch.where((predictions.scores > conf_threshold))[0]
    ret.scores = predictions.scores[chosen]
    ret.pred_boxes = predictions.pred_boxes[chosen]
    ret.pred_classes = predictions.pred_classes[chosen]
    ret.labels = [category_id_map(x) for x in ret.pred_classes]
    return ret


def localize_datasplit(dataset_name, image_sample):
    if "docvqa" in dataset_name:
        path = "/data2/users/XXX/DocVQA/images"  # ALL
    elif "infographics_vqa" in dataset_name:
        path = "downstream/InfographicsVQA"
    elif "rvl_cdip" in dataset_name:
        if "test" in dataset_name:
            path = "/data/users/XXX/datasets/rvlcdip/Image/Test_Data"
        elif "train" in dataset_name:
            path = "/data/users/XXX/datasets/rvlcdip/Image/Train_Data"
        elif "val" in dataset_name:
            path = "/data/users/XXX/datasets/rvlcdip/Image/Valid_Data"
    elif image_sample:
        path = image_sample
    os.environ["INFERENCE_DATASET_PATH"] = path


def main(args):
    cfg = setup(args, update_output=True)

    dataset_name = args.inference_dataset  #'rvl_cdip'
    if not dataset_name and args.image_sample:
        dataset_name = "sample"
    localize_datasplit(dataset_name, args.image_sample)

    if "docvqa" in dataset_name:
        fx = load_images_from_path
    elif "infographics_vqa" in dataset_name:
        fx = load_images_from_path
    elif "rvl_cdip" in dataset_name:
        fx = load_rvl_cdip_images
    elif "sample" in dataset_name:
        fx = load_single_image
    elif "doclaynet" in dataset_name:
        # load doclaynet and evaluator

        register_coco_instances("doclaynet_train", {}, f"{DATAROOT}/COCO/train.json", f"{DATAROOT}/PNG")

        register_coco_instances("doclaynet_val", {}, f"{DATAROOT}/COCO/val.json", f"{DATAROOT}/PNG")

        register_coco_instances("doclaynet_test", {}, f"{DATAROOT}/COCO/test.json", f"{DATAROOT}/PNG")
    else:
        raise NotImplementedError("SOMEONE TO IMPLEMENT THIS")

    # # need to swap to checkpoint path; where the model_final.pth and config.yml are saved
    # cfg.defrost()
    # cfg.MODEL.WEIGHTS = os.path.join(os.path.dirname(args.config_file), "model_final.pth")
    # cfg.OUTPUT_DIR = os.path.join(os.path.dirname(args.config_file), "inference", args.inference_dataset)
    # cfg.freeze()

    os.makedirs(cfg.OUTPUT_DIR, exist_ok=True)
    IMAGES_OUTPUT_DIR = os.path.join(cfg.OUTPUT_DIR, "images")
    os.makedirs(IMAGES_OUTPUT_DIR, exist_ok=True)

    # Register datasets
    MetadataCatalog.get("doclaynet_train").thing_classes = category_id_map(None, return_map=True)
    MetadataCatalog.get("doclaynet_val").thing_classes = category_id_map(None, return_map=True)

    model = build_model(cfg)
    logger.info("Model:\n{}".format(model))

    DetectionCheckpointer(model, save_dir=cfg.OUTPUT_DIR).load(cfg.MODEL.WEIGHTS)  # this will load model in place

    if "doclaynet" in dataset_name:
        print("evaluating doclaynet")
        do_test(cfg, model)

    metadata = MetadataCatalog.get("doclaynet_train")

    DatasetCatalog.register(dataset_name, fx)
    mapper = DatasetMapper(cfg, is_train=False, augmentations=[T.Resize(cfg.MODEL.VIT.IMG_SIZE)])
    data_loader = build_detection_test_loader(
        cfg,
        dataset_name,
        mapper=mapper,
        sampler=InferenceSampler(len(fx())),
    )
    model.eval()

    # do flops analysis here
    inference_results = inference_statistics(model, inputs=next(iter(data_loader)))
    print(json.dumps(inference_results, indent=4))
    dump_json_path = os.path.join(cfg.OUTPUT_DIR, "inference_results.json")
    save_json(inference_results, dump_json_path)
    # next(iter(data_loader))).shape

    predictions = []
    for i, batch in tqdm(enumerate(iter(data_loader))):
        with torch.no_grad():
            # predictions and save to disk
            outputs = model(batch)
            outputs = outputs[0]["instances"].to("cpu")
            outputs = filter_instances(outputs, conf_threshold=args.confidence_threshold)
            outputs.filename = [batch[0]["file_name"]] * len(outputs)
            predictions.append(outputs)

            if "rvl_cdip" in dataset_name or (i % 10) == 0:  # only needed for classification
                # visualization and write to disk
                img = cv2.imread(batch[0]["file_name"], cv2.IMREAD_COLOR)[:, :, ::-1]
                basename = os.path.basename(batch[0]["file_name"])
                vis = Visualizer(img, metadata)
                vis_pred = vis.draw_instance_predictions(outputs).get_image()
                cv2.imwrite(os.path.join(IMAGES_OUTPUT_DIR, basename), vis_pred[:, :, ::-1])

    file_path = os.path.join(cfg.OUTPUT_DIR, "instances_predictions.pth")
    with open(file_path, "wb") as f:
        torch.save(predictions, f)


if __name__ == "__main__":
    # python3 inference_DLA.py --config-file ./output/teacher/vitb_imagenet_doclaynet_tecaher/config.yaml --num-gpus 1
    parser = default_argument_parser()
    parser.add_argument("--inference_dataset", type=str, default="")
    parser.add_argument("--confidence_threshold", type=float, default=0.5)
    parser.add_argument("--image_sample", type=str, default="")
    parser.add_argument("--evaluate_doclaynet", action="store_true", help="evaluate doclaynet")
    args = parser.parse_args()
    print("Command Line Args:", args)
    launch(
        main,
        args.num_gpus,
        num_machines=args.num_machines,
        machine_rank=args.machine_rank,
        dist_url=args.dist_url,
        args=(args,),
    )


==> src/dla/model_zoo/__init__.py <==
from .vitdet import *
from .dit import build_dit_fpn_backbone, add_dit_defaults
from .vit import build_vit_fpn_backbone, add_vanilla_vit_defaults

==> src/dla/model_zoo/dit.py <==
""" Vision Transformer (ViT) in PyTorch

A PyTorch implement of Vision Transformers as described in
'An Image Is Worth 16 x 16 Words: Transformers for Image Recognition at Scale' - https://arxiv.org/abs/2010.11929

The official jax code is released and available at https://github.com/google-research/vision_transformer

Status/TODO:
* Models updated to be compatible with official impl. Args added to support backward compat for old PyTorch weights.
* Weights ported from official jax impl for 384x384 base and small models, 16x16 and 32x32 patches.
* Trained (supervised on ImageNet-1k) my custom 'small' patch model to 77.9, 'base' to 79.4 top-1 with this code.
* Hopefully find time and GPUs for SSL or unsupervised pretraining on OpenImages w/ ImageNet fine-tune in future.

Acknowledgments:
* The paper authors for releasing code and weights, thanks!
* I fixed my class token impl based on Phil Wang's https://github.com/lucidrains/vit-pytorch ... check it out
for some einops/einsum fun
* Simple transformer style inspired by Andrej Karpathy's https://github.com/karpathy/minGPT
* Bert reference code checks against Huggingface Transformers and Tensorflow Bert

Hacked together by / Copyright 2020 Ross Wightman
"""
import warnings
import math
import torch
from functools import partial
import torch.nn as nn
import torch.nn.functional as F
import torch.utils.checkpoint as checkpoint
from timm.models.layers import drop_path, to_2tuple, trunc_normal_

from detectron2.layers import (
    ShapeSpec,
)
from detectron2.modeling import Backbone, BACKBONE_REGISTRY, FPN
from detectron2.modeling.backbone.fpn import LastLevelP6P7, LastLevelMaxPool
from detectron2.config import CfgNode as CN

def _cfg(url='', **kwargs):
    return {
        'url': url,
        'num_classes': 1000, 'input_size': (3, 224, 224), 'pool_size': None,
        'crop_pct': .9, 'interpolation': 'bicubic',
        'mean': (0.5, 0.5, 0.5), 'std': (0.5, 0.5, 0.5),
        **kwargs
    }


class DropPath(nn.Module):
    """Drop paths (Stochastic Depth) per sample  (when applied in main path of residual blocks).
    """

    def __init__(self, drop_prob=None):
        super(DropPath, self).__init__()
        self.drop_prob = drop_prob

    def forward(self, x):
        return drop_path(x, self.drop_prob, self.training)

    def extra_repr(self) -> str:
        return 'p={}'.format(self.drop_prob)


class Mlp(nn.Module):
    def __init__(self, in_features, hidden_features=None, out_features=None, act_layer=nn.GELU, drop=0.):
        super().__init__()
        out_features = out_features or in_features
        hidden_features = hidden_features or in_features
        self.fc1 = nn.Linear(in_features, hidden_features)
        self.act = act_layer()
        self.fc2 = nn.Linear(hidden_features, out_features)
        self.drop = nn.Dropout(drop)

    def forward(self, x):
        x = self.fc1(x)
        x = self.act(x)
        # x = self.drop(x)
        # commit this for the orignal BERT implement
        x = self.fc2(x)
        x = self.drop(x)
        return x

class Attention(nn.Module):
    def __init__(
            self, dim, num_heads=8, qkv_bias=False, qk_scale=None, attn_drop=0.,
            proj_drop=0., window_size=None, attn_head_dim=None):
        super().__init__()
        self.num_heads = num_heads
        head_dim = dim // num_heads
        if attn_head_dim is not None:
            head_dim = attn_head_dim
        all_head_dim = head_dim * self.num_heads
        # NOTE scale factor was wrong in my original version, can set manually to be compat with prev weights
        self.scale = qk_scale or head_dim ** -0.5

        self.qkv = nn.Linear(dim, all_head_dim * 3, bias=False)
        if qkv_bias:
            self.q_bias = nn.Parameter(torch.zeros(all_head_dim))
            self.v_bias = nn.Parameter(torch.zeros(all_head_dim))
        else:
            self.q_bias = None
            self.v_bias = None

        if window_size:
            self.window_size = window_size
            self.num_relative_distance = (2 * window_size[0] - 1) * (2 * window_size[1] - 1) + 3
            self.relative_position_bias_table = nn.Parameter(
                torch.zeros(self.num_relative_distance, num_heads))  # 2*Wh-1 * 2*Ww-1, nH
            # cls to token & token 2 cls & cls to cls

            # get pair-wise relative position index for each token inside the window
            coords_h = torch.arange(window_size[0])
            coords_w = torch.arange(window_size[1])
            coords = torch.stack(torch.meshgrid([coords_h, coords_w]))  # 2, Wh, Ww
            coords_flatten = torch.flatten(coords, 1)  # 2, Wh*Ww
            relative_coords = coords_flatten[:, :, None] - coords_flatten[:, None, :]  # 2, Wh*Ww, Wh*Ww
            relative_coords = relative_coords.permute(1, 2, 0).contiguous()  # Wh*Ww, Wh*Ww, 2
            relative_coords[:, :, 0] += window_size[0] - 1  # shift to start from 0
            relative_coords[:, :, 1] += window_size[1] - 1
            relative_coords[:, :, 0] *= 2 * window_size[1] - 1
            relative_position_index = \
                torch.zeros(size=(window_size[0] * window_size[1] + 1,) * 2, dtype=relative_coords.dtype)
            relative_position_index[1:, 1:] = relative_coords.sum(-1)  # Wh*Ww, Wh*Ww
            relative_position_index[0, 0:] = self.num_relative_distance - 3
            relative_position_index[0:, 0] = self.num_relative_distance - 2
            relative_position_index[0, 0] = self.num_relative_distance - 1

            self.register_buffer("relative_position_index", relative_position_index)

            # trunc_normal_(self.relative_position_bias_table, std=.0)
        else:
            self.window_size = None
            self.relative_position_bias_table = None
            self.relative_position_index = None

        self.attn_drop = nn.Dropout(attn_drop)
        self.proj = nn.Linear(all_head_dim, dim)
        self.proj_drop = nn.Dropout(proj_drop)

    def forward(self, x, rel_pos_bias=None, training_window_size=None):
        B, N, C = x.shape
        qkv_bias = None
        if self.q_bias is not None:
            qkv_bias = torch.cat((self.q_bias, torch.zeros_like(self.v_bias, requires_grad=False), self.v_bias))
        # qkv = self.qkv(x).reshape(B, N, 3, self.num_heads, C // self.num_heads).permute(2, 0, 3, 1, 4)
        qkv = F.linear(input=x, weight=self.qkv.weight, bias=qkv_bias)
        qkv = qkv.reshape(B, N, 3, self.num_heads, -1).permute(2, 0, 3, 1, 4)
        q, k, v = qkv[0], qkv[1], qkv[2]  # make torchscript happy (cannot use tensor as tuple)

        q = q * self.scale
        attn = (q @ k.transpose(-2, -1))

        if self.relative_position_bias_table is not None:
            if training_window_size == self.window_size:
                relative_position_bias = \
                    self.relative_position_bias_table[self.relative_position_index.view(-1)].view(
                        self.window_size[0] * self.window_size[1] + 1,
                        self.window_size[0] * self.window_size[1] + 1, -1)  # Wh*Ww,Wh*Ww,nH
                relative_position_bias = relative_position_bias.permute(2, 0, 1).contiguous()  # nH, Wh*Ww, Wh*Ww
                attn = attn + relative_position_bias.unsqueeze(0)
            else:
                training_window_size = tuple(training_window_size.tolist())
                new_num_relative_distance = (2 * training_window_size[0] - 1) * (2 * training_window_size[1] - 1) + 3
                # new_num_relative_dis 为 所有可能的相对位置选项，包含cls-cls，tok-cls，与cls-tok
                new_relative_position_bias_table = F.interpolate(
                    self.relative_position_bias_table[:-3, :].permute(1, 0).view(1, self.num_heads,
                                                                                 2 * self.window_size[0] - 1,
                                                                                 2 * self.window_size[1] - 1),
                    size=(2 * training_window_size[0] - 1, 2 * training_window_size[1] - 1), mode='bicubic',
                    align_corners=False)
                new_relative_position_bias_table = new_relative_position_bias_table.view(self.num_heads,
                                                                                         new_num_relative_distance - 3).permute(
                    1, 0)
                new_relative_position_bias_table = torch.cat(
                    [new_relative_position_bias_table, self.relative_position_bias_table[-3::]], dim=0)

                # get pair-wise relative position index for each token inside the window
                coords_h = torch.arange(training_window_size[0])
                coords_w = torch.arange(training_window_size[1])
                coords = torch.stack(torch.meshgrid([coords_h, coords_w]))  # 2, Wh, Ww
                coords_flatten = torch.flatten(coords, 1)  # 2, Wh*Ww
                relative_coords = coords_flatten[:, :, None] - coords_flatten[:, None, :]  # 2, Wh*Ww, Wh*Ww
                relative_coords = relative_coords.permute(1, 2, 0).contiguous()  # Wh*Ww, Wh*Ww, 2
                relative_coords[:, :, 0] += training_window_size[0] - 1  # shift to start from 0
                relative_coords[:, :, 1] += training_window_size[1] - 1
                relative_coords[:, :, 0] *= 2 * training_window_size[1] - 1
                relative_position_index = \
                    torch.zeros(size=(training_window_size[0] * training_window_size[1] + 1,) * 2,
                                dtype=relative_coords.dtype)
                relative_position_index[1:, 1:] = relative_coords.sum(-1)  # Wh*Ww, Wh*Ww
                relative_position_index[0, 0:] = new_num_relative_distance - 3
                relative_position_index[0:, 0] = new_num_relative_distance - 2
                relative_position_index[0, 0] = new_num_relative_distance - 1

                relative_position_bias = \
                    new_relative_position_bias_table[relative_position_index.view(-1)].view(
                        training_window_size[0] * training_window_size[1] + 1,
                        training_window_size[0] * training_window_size[1] + 1, -1)  # Wh*Ww,Wh*Ww,nH
                relative_position_bias = relative_position_bias.permute(2, 0, 1).contiguous()  # nH, Wh*Ww, Wh*Ww
                attn = attn + relative_position_bias.unsqueeze(0)

        if rel_pos_bias is not None:
            attn = attn + rel_pos_bias

        attn = attn.softmax(dim=-1)
        attn = self.attn_drop(attn)

        x = (attn @ v).transpose(1, 2).reshape(B, N, -1)
        x = self.proj(x)
        x = self.proj_drop(x)
        return x

class Block(nn.Module):

    def __init__(self, dim, num_heads, mlp_ratio=4., qkv_bias=False, qk_scale=None, drop=0., attn_drop=0.,
                 drop_path=0., init_values=None, act_layer=nn.GELU, norm_layer=nn.LayerNorm,
                 window_size=None, attn_head_dim=None):
        super().__init__()
        self.norm1 = norm_layer(dim)
        self.attn = Attention(
            dim, num_heads=num_heads, qkv_bias=qkv_bias, qk_scale=qk_scale,
            attn_drop=attn_drop, proj_drop=drop, window_size=window_size, attn_head_dim=attn_head_dim)
        # NOTE: drop path for stochastic depth, we shall see if this is better than dropout here
        self.drop_path = DropPath(drop_path) if drop_path > 0. else nn.Identity()
        self.norm2 = norm_layer(dim)
        mlp_hidden_dim = int(dim * mlp_ratio)
        self.mlp = Mlp(in_features=dim, hidden_features=mlp_hidden_dim, act_layer=act_layer, drop=drop)

        if init_values is not None:
            self.gamma_1 = nn.Parameter(init_values * torch.ones((dim)), requires_grad=True)
            self.gamma_2 = nn.Parameter(init_values * torch.ones((dim)), requires_grad=True)
        else:
            self.gamma_1, self.gamma_2 = None, None

    def forward(self, x, rel_pos_bias=None, training_window_size=None):
        if self.gamma_1 is None:
            x = x + self.drop_path(
                self.attn(self.norm1(x), rel_pos_bias=rel_pos_bias, training_window_size=training_window_size))
            x = x + self.drop_path(self.mlp(self.norm2(x)))
        else:
            x = x + self.drop_path(self.gamma_1 * self.attn(self.norm1(x), rel_pos_bias=rel_pos_bias,
                                                            training_window_size=training_window_size))
            x = x + self.drop_path(self.gamma_2 * self.mlp(self.norm2(x)))
        return x

class PatchEmbed(nn.Module):
    """ Image to Patch Embedding
    """

    def __init__(self, img_size=[224, 224], patch_size=16, in_chans=3, embed_dim=768):
        super().__init__()
        img_size = to_2tuple(img_size)
        patch_size = to_2tuple(patch_size)
        num_patches = (img_size[1] // patch_size[1]) * (img_size[0] // patch_size[0])
        self.patch_shape = (img_size[0] // patch_size[0], img_size[1] // patch_size[1])
        self.num_patches_w = self.patch_shape[0]
        self.num_patches_h = self.patch_shape[1]
        # the so-called patch_shape is the patch shape during pre-training
        self.img_size = img_size
        self.patch_size = patch_size
        self.num_patches = num_patches

        self.proj = nn.Conv2d(in_chans, embed_dim, kernel_size=patch_size, stride=patch_size)

    def forward(self, x, position_embedding=None, **kwargs):
        # FIXME look at relaxing size constraints
        # assert H == self.img_size[0] and W == self.img_size[1], \
        #     f"Input image size ({H}*{W}) doesn't match model ({self.img_size[0]}*{self.img_size[1]})."
        x = self.proj(x)
        Hp, Wp = x.shape[2], x.shape[3]

        if position_embedding is not None:
            # interpolate the position embedding to the corresponding size
            position_embedding = position_embedding.view(1, self.patch_shape[0], self.patch_shape[1], -1).permute(0, 3,
                                                                                                                  1, 2)
            position_embedding = F.interpolate(position_embedding, size=(Hp, Wp), mode='bicubic')
            x = x + position_embedding

        x = x.flatten(2).transpose(1, 2)
        return x, (Hp, Wp)

class HybridEmbed(nn.Module):
    """ CNN Feature Map Embedding
    Extract feature map from CNN, flatten, project to embedding dim.
    """

    def __init__(self, backbone, img_size=[224, 224], feature_size=None, in_chans=3, embed_dim=768):
        super().__init__()
        assert isinstance(backbone, nn.Module)
        img_size = to_2tuple(img_size)
        self.img_size = img_size
        self.backbone = backbone
        if feature_size is None:
            with torch.no_grad():
                # FIXME this is hacky, but most reliable way of determining the exact dim of the output feature
                # map for all networks, the feature metadata has reliable channel and stride info, but using
                # stride to calc feature dim requires info about padding of each stage that isn't captured.
                training = backbone.training
                if training:
                    backbone.eval()
                o = self.backbone(torch.zeros(1, in_chans, img_size[0], img_size[1]))[-1]
                feature_size = o.shape[-2:]
                feature_dim = o.shape[1]
                backbone.train(training)
        else:
            feature_size = to_2tuple(feature_size)
            feature_dim = self.backbone.feature_info.channels()[-1]
        self.num_patches = feature_size[0] * feature_size[1]
        self.proj = nn.Linear(feature_dim, embed_dim)

    def forward(self, x):
        x = self.backbone(x)[-1]
        x = x.flatten(2).transpose(1, 2)
        x = self.proj(x)
        return x

class RelativePositionBias(nn.Module):

    def __init__(self, window_size, num_heads):
        super().__init__()
        self.window_size = window_size
        self.num_heads = num_heads
        self.num_relative_distance = (2 * window_size[0] - 1) * (2 * window_size[1] - 1) + 3
        self.relative_position_bias_table = nn.Parameter(
            torch.zeros(self.num_relative_distance, num_heads))  # 2*Wh-1 * 2*Ww-1, nH
        # cls to token & token 2 cls & cls to cls

        # get pair-wise relative position index for each token inside the window
        coords_h = torch.arange(window_size[0])
        coords_w = torch.arange(window_size[1])
        coords = torch.stack(torch.meshgrid([coords_h, coords_w]))  # 2, Wh, Ww
        coords_flatten = torch.flatten(coords, 1)  # 2, Wh*Ww
        relative_coords = coords_flatten[:, :, None] - coords_flatten[:, None, :]  # 2, Wh*Ww, Wh*Ww
        relative_coords = relative_coords.permute(1, 2, 0).contiguous()  # Wh*Ww, Wh*Ww, 2
        relative_coords[:, :, 0] += window_size[0] - 1  # shift to start from 0
        relative_coords[:, :, 1] += window_size[1] - 1
        relative_coords[:, :, 0] *= 2 * window_size[1] - 1
        relative_position_index = \
            torch.zeros(size=(window_size[0] * window_size[1] + 1,) * 2, dtype=relative_coords.dtype)
        relative_position_index[1:, 1:] = relative_coords.sum(-1)  # Wh*Ww, Wh*Ww
        relative_position_index[0, 0:] = self.num_relative_distance - 3
        relative_position_index[0:, 0] = self.num_relative_distance - 2
        relative_position_index[0, 0] = self.num_relative_distance - 1

        self.register_buffer("relative_position_index", relative_position_index)

        # trunc_normal_(self.relative_position_bias_table, std=.02)

    def forward(self, training_window_size):
        if training_window_size == self.window_size:
            relative_position_bias = \
                self.relative_position_bias_table[self.relative_position_index.view(-1)].view(
                    self.window_size[0] * self.window_size[1] + 1,
                    self.window_size[0] * self.window_size[1] + 1, -1)  # Wh*Ww,Wh*Ww,nH
            relative_position_bias = relative_position_bias.permute(2, 0, 1).contiguous()  # nH, Wh*Ww, Wh*Ww
        else:
            training_window_size = tuple(training_window_size.tolist())
            new_num_relative_distance = (2 * training_window_size[0] - 1) * (2 * training_window_size[1] - 1) + 3
            # new_num_relative_dis 为 所有可能的相对位置选项，包含cls-cls，tok-cls，与cls-tok
            new_relative_position_bias_table = F.interpolate(
                self.relative_position_bias_table[:-3, :].permute(1, 0).view(1, self.num_heads,
                                                                             2 * self.window_size[0] - 1,
                                                                             2 * self.window_size[1] - 1),
                size=(2 * training_window_size[0] - 1, 2 * training_window_size[1] - 1), mode='bicubic',
                align_corners=False)
            new_relative_position_bias_table = new_relative_position_bias_table.view(self.num_heads,
                                                                                     new_num_relative_distance - 3).permute(
                1, 0)
            new_relative_position_bias_table = torch.cat(
                [new_relative_position_bias_table, self.relative_position_bias_table[-3::]], dim=0)

            # get pair-wise relative position index for each token inside the window
            coords_h = torch.arange(training_window_size[0])
            coords_w = torch.arange(training_window_size[1])
            coords = torch.stack(torch.meshgrid([coords_h, coords_w]))  # 2, Wh, Ww
            coords_flatten = torch.flatten(coords, 1)  # 2, Wh*Ww
            relative_coords = coords_flatten[:, :, None] - coords_flatten[:, None, :]  # 2, Wh*Ww, Wh*Ww
            relative_coords = relative_coords.permute(1, 2, 0).contiguous()  # Wh*Ww, Wh*Ww, 2
            relative_coords[:, :, 0] += training_window_size[0] - 1  # shift to start from 0
            relative_coords[:, :, 1] += training_window_size[1] - 1
            relative_coords[:, :, 0] *= 2 * training_window_size[1] - 1
            relative_position_index = \
                torch.zeros(size=(training_window_size[0] * training_window_size[1] + 1,) * 2,
                            dtype=relative_coords.dtype)
            relative_position_index[1:, 1:] = relative_coords.sum(-1)  # Wh*Ww, Wh*Ww
            relative_position_index[0, 0:] = new_num_relative_distance - 3
            relative_position_index[0:, 0] = new_num_relative_distance - 2
            relative_position_index[0, 0] = new_num_relative_distance - 1

            relative_position_bias = \
                new_relative_position_bias_table[relative_position_index.view(-1)].view(
                    training_window_size[0] * training_window_size[1] + 1,
                    training_window_size[0] * training_window_size[1] + 1, -1)  # Wh*Ww,Wh*Ww,nH
            relative_position_bias = relative_position_bias.permute(2, 0, 1).contiguous()  # nH, Wh*Ww, Wh*Ww

        return relative_position_bias


class BEiT(nn.Module):
    """ Vision Transformer with support for patch or hybrid CNN input stage
    """

    def __init__(self,
                 img_size=[224, 224],
                 patch_size=16,
                 in_chans=3,
                 num_classes=80,
                 embed_dim=768,
                 depth=12,
                 num_heads=12,
                 mlp_ratio=4.,
                 qkv_bias=False,
                 qk_scale=None,
                 drop_rate=0.,
                 attn_drop_rate=0.,
                 drop_path_rate=0.,
                 hybrid_backbone=None,
                 norm_layer=None,
                 init_values=None,
                 use_abs_pos_emb=False,
                 use_rel_pos_bias=False,
                 use_shared_rel_pos_bias=False,
                 use_checkpoint=True,
                 pretrained=None,
                 out_features=None,
                 ):

        super(BEiT, self).__init__()

        norm_layer = norm_layer or partial(nn.LayerNorm, eps=1e-6)
        self.num_classes = num_classes
        self.num_features = self.embed_dim = embed_dim  # num_features for consistency with other models
        self.use_checkpoint = use_checkpoint

        if hybrid_backbone is not None:
            self.patch_embed = HybridEmbed(
                hybrid_backbone, img_size=img_size, in_chans=in_chans, embed_dim=embed_dim)
        else:
            self.patch_embed = PatchEmbed(
                img_size=img_size, patch_size=patch_size, in_chans=in_chans, embed_dim=embed_dim)
        num_patches = self.patch_embed.num_patches
        self.out_features = out_features
        self.out_indices = [int(name[5:]) for name in out_features]

        self.cls_token = nn.Parameter(torch.zeros(1, 1, embed_dim))
        # self.mask_token = nn.Parameter(torch.zeros(1, 1, embed_dim))
        if use_abs_pos_emb:
            self.pos_embed = nn.Parameter(torch.zeros(1, num_patches + 1, embed_dim))
        else:
            self.pos_embed = None
        self.pos_drop = nn.Dropout(p=drop_rate)

        self.use_shared_rel_pos_bias = use_shared_rel_pos_bias
        if use_shared_rel_pos_bias:
            self.rel_pos_bias = RelativePositionBias(window_size=self.patch_embed.patch_shape, num_heads=num_heads)
        else:
            self.rel_pos_bias = None

        dpr = [x.item() for x in torch.linspace(0, drop_path_rate, depth)]  # stochastic depth decay rule
        self.use_rel_pos_bias = use_rel_pos_bias
        self.blocks = nn.ModuleList([
            Block(
                dim=embed_dim, num_heads=num_heads, mlp_ratio=mlp_ratio, qkv_bias=qkv_bias, qk_scale=qk_scale,
                drop=drop_rate, attn_drop=attn_drop_rate, drop_path=dpr[i], norm_layer=norm_layer,
                init_values=init_values, window_size=self.patch_embed.patch_shape if use_rel_pos_bias else None)
            for i in range(depth)])

        # trunc_normal_(self.mask_token, std=.02)

        if patch_size == 16:
            self.fpn1 = nn.Sequential(
                nn.ConvTranspose2d(embed_dim, embed_dim, kernel_size=2, stride=2),
                # nn.SyncBatchNorm(embed_dim),
                nn.BatchNorm2d(embed_dim),
                nn.GELU(),
                nn.ConvTranspose2d(embed_dim, embed_dim, kernel_size=2, stride=2),
            )

            self.fpn2 = nn.Sequential(
                nn.ConvTranspose2d(embed_dim, embed_dim, kernel_size=2, stride=2),
            )

            self.fpn3 = nn.Identity()

            self.fpn4 = nn.MaxPool2d(kernel_size=2, stride=2)
        elif patch_size == 8:
            self.fpn1 = nn.Sequential(
                nn.ConvTranspose2d(embed_dim, embed_dim, kernel_size=2, stride=2),
            )

            self.fpn2 = nn.Identity()

            self.fpn3 = nn.Sequential(
                nn.MaxPool2d(kernel_size=2, stride=2),
            )

            self.fpn4 = nn.Sequential(
                nn.MaxPool2d(kernel_size=4, stride=4),
            )

        if self.pos_embed is not None:
            trunc_normal_(self.pos_embed, std=.02)
        trunc_normal_(self.cls_token, std=.02)
        self.apply(self._init_weights)
        self.fix_init_weight()

    def fix_init_weight(self):
        def rescale(param, layer_id):
            param.div_(math.sqrt(2.0 * layer_id))

        for layer_id, layer in enumerate(self.blocks):
            rescale(layer.attn.proj.weight.data, layer_id + 1)
            rescale(layer.mlp.fc2.weight.data, layer_id + 1)

    def _init_weights(self, m):
        if isinstance(m, nn.Linear):
            trunc_normal_(m.weight, std=.02)
            if isinstance(m, nn.Linear) and m.bias is not None:
                nn.init.constant_(m.bias, 0)
        elif isinstance(m, nn.LayerNorm):
            nn.init.constant_(m.bias, 0)
            nn.init.constant_(m.weight, 1.0)

    '''
    def init_weights(self):
        """Initialize the weights in backbone.

        Args:
            pretrained (str, optional): Path to pre-trained weights.
                Defaults to None.
        """
        logger = get_root_logger()

        if self.pos_embed is not None:
            trunc_normal_(self.pos_embed, std=.02)
        trunc_normal_(self.cls_token, std=.02)
        self.apply(self._init_weights)
        self.fix_init_weight()

        if self.init_cfg is None:
            logger.warn(f'No pre-trained weights for '
                        f'{self.__class__.__name__}, '
                        f'training start from scratch')
        else:
            assert 'checkpoint' in self.init_cfg, f'Only support ' \
                                                  f'specify `Pretrained` in ' \
                                                  f'`init_cfg` in ' \
                                                  f'{self.__class__.__name__} '
            logger.info(f"Will load ckpt from {self.init_cfg['checkpoint']}")
            load_checkpoint(self,
                            filename=self.init_cfg['checkpoint'],
                            strict=False,
                            logger=logger,
                            beit_spec_expand_rel_pos = self.use_rel_pos_bias,
                            )
    '''

    def get_num_layers(self):
        return len(self.blocks)

    @torch.jit.ignore
    def no_weight_decay(self):
        return {'pos_embed', 'cls_token'}

    def forward_features(self, x):
        B, C, H, W = x.shape
        x, (Hp, Wp) = self.patch_embed(x, self.pos_embed[:, 1:, :] if self.pos_embed is not None else None)
        # Hp, Wp are HW for patches
        batch_size, seq_len, _ = x.size()

        cls_tokens = self.cls_token.expand(batch_size, -1, -1)  # stole cls_tokens impl from Phil Wang, thanks
        if self.pos_embed is not None:
            cls_tokens = cls_tokens + self.pos_embed[:, :1, :]
        x = torch.cat((cls_tokens, x), dim=1)
        x = self.pos_drop(x)

        features = []
        training_window_size = torch.tensor([Hp, Wp])

        rel_pos_bias = self.rel_pos_bias(training_window_size) if self.rel_pos_bias is not None else None

        for i, blk in enumerate(self.blocks):
            if self.use_checkpoint:
                x = checkpoint.checkpoint(blk, x, rel_pos_bias, training_window_size)
            else:
                x = blk(x, rel_pos_bias=rel_pos_bias, training_window_size=training_window_size)
            if i in self.out_indices:
                xp = x[:, 1:, :].permute(0, 2, 1).reshape(B, -1, Hp, Wp)
                features.append(xp.contiguous())

        ops = [self.fpn1, self.fpn2, self.fpn3, self.fpn4]
        for i in range(len(features)):
            features[i] = ops[i](features[i])

        feat_out = {}

        for name, value in zip(self.out_features, features):
            feat_out[name] = value

        return feat_out

    def forward(self, x):
        x = self.forward_features(x)
        return x


def beit_base_patch16(pretrained=False, **kwargs):
    model = BEiT(
        patch_size=16,
        embed_dim=768,
        depth=12,
        num_heads=12,
        mlp_ratio=4,
        qkv_bias=True,
        norm_layer=partial(nn.LayerNorm, eps=1e-6),
        init_values=None,
        **kwargs)
    model.default_cfg = _cfg()
    return model

def beit_large_patch16(pretrained=False, **kwargs):
    model = BEiT(
        patch_size=16,
        embed_dim=1024,
        depth=24,
        num_heads=16,
        mlp_ratio=4,
        qkv_bias=True,
        norm_layer=partial(nn.LayerNorm, eps=1e-6),
        init_values=None,
        **kwargs)
    model.default_cfg = _cfg()
    return model

def dit_base_patch16(pretrained=False, **kwargs):
    model = BEiT(
        patch_size=16,
        embed_dim=768,
        depth=12,
        num_heads=12,
        mlp_ratio=4,
        qkv_bias=True,
        norm_layer=partial(nn.LayerNorm, eps=1e-6),
        init_values=0.1,
        **kwargs)
    model.default_cfg = _cfg()
    return model

def dit_large_patch16(pretrained=False, **kwargs):
    model = BEiT(
        patch_size=16,
        embed_dim=1024,
        depth=24,
        num_heads=16,
        mlp_ratio=4,
        qkv_bias=True,
        norm_layer=partial(nn.LayerNorm, eps=1e-6),
        init_values=1e-5,
        **kwargs)
    model.default_cfg = _cfg()
    return model


class VIT_Backbone(Backbone):
    """
    Implement VIT backbone.
    """

    def __init__(self, name, out_features, drop_path, img_size, pos_type, model_kwargs):
        super().__init__()
        self._out_features = out_features
        if 'base' in name:
            self._out_feature_strides = {"layer3": 4, "layer5": 8, "layer7": 16, "layer11": 32}
        else:
            self._out_feature_strides = {"layer7": 4, "layer11": 8, "layer15": 16, "layer23": 32}

        if name == 'beit_base_patch16':
            model_func = beit_base_patch16
            self._out_feature_channels = {"layer3": 768, "layer5": 768, "layer7": 768, "layer11": 768}
        elif name == 'dit_base_patch16':
            model_func = dit_base_patch16
            self._out_feature_channels = {"layer3": 768, "layer5": 768, "layer7": 768, "layer11": 768}
        elif name == "dit_large_patch16":
            model_func = dit_large_patch16
            self._out_feature_channels = {"layer7": 1024, "layer11": 1024, "layer15": 1024, "layer23": 1024}
        elif name == "beit_large_patch16":
            model_func = beit_large_patch16
            self._out_feature_channels = {"layer7": 1024, "layer11": 1024, "layer15": 1024, "layer23": 1024}
        else:
            raise ValueError("Unsupported VIT name yet.")

        if 'beit' in name or 'dit' in name:
            if pos_type == "abs":
                self.backbone = model_func(img_size=img_size,
                                           out_features=out_features,
                                           drop_path_rate=drop_path,
                                           use_abs_pos_emb=True,
                                           **model_kwargs)
            elif pos_type == "shared_rel":
                self.backbone = model_func(img_size=img_size,
                                           out_features=out_features,
                                           drop_path_rate=drop_path,
                                           use_shared_rel_pos_bias=True,
                                           **model_kwargs)
            elif pos_type == "rel":
                self.backbone = model_func(img_size=img_size,
                                           out_features=out_features,
                                           drop_path_rate=drop_path,
                                           use_rel_pos_bias=True,
                                           **model_kwargs)
            else:
                raise ValueError()

    def forward(self, x):
        """
        Args:
            x: Tensor of shape (N,C,H,W). H, W must be a multiple of ``self.size_divisibility``.

        Returns:
            dict[str->Tensor]: names and the corresponding features
        """
        assert x.dim() == 4, f"VIT takes an input of shape (N, C, H, W). Got {x.shape} instead!"
        return self.backbone.forward_features(x)

    def output_shape(self):
        return {
            name: ShapeSpec(
                channels=self._out_feature_channels[name], stride=self._out_feature_strides[name]
            )
            for name in self._out_features
        }


def build_VIT_backbone(cfg):
    """
    Create a VIT instance from config.

    Args:
        cfg: a detectron2 CfgNode

    Returns:
        A VIT backbone instance.
    """
    # fmt: off
    name = cfg.MODEL.VIT.ARCH
    out_features = cfg.MODEL.VIT.OUT_FEATURES
    drop_path = cfg.MODEL.VIT.DROP_PATH
    img_size = cfg.MODEL.VIT.IMG_SIZE
    pos_type = cfg.MODEL.VIT.POS_TYPE

    model_kwargs = eval(str(cfg.MODEL.VIT.MODEL_KWARGS).replace("`", ""))

    return VIT_Backbone(name, out_features, drop_path, img_size, pos_type, model_kwargs)


@BACKBONE_REGISTRY.register()
def build_dit_fpn_backbone(cfg, input_shape: ShapeSpec):
    """
    Create a VIT w/ FPN backbone.

    Args:
        cfg: a detectron2 CfgNode

    Returns:
        backbone (Backbone): backbone module, must be a subclass of :class:`Backbone`.
    """
    bottom_up = build_VIT_backbone(cfg)
    in_features = cfg.MODEL.FPN.IN_FEATURES
    out_channels = cfg.MODEL.FPN.OUT_CHANNELS
    backbone = FPN(
        bottom_up=bottom_up,
        in_features=in_features,
        out_channels=out_channels,
        norm=cfg.MODEL.FPN.NORM,
        top_block=LastLevelMaxPool(),
        fuse_type=cfg.MODEL.FPN.FUSE_TYPE,
    )
    return backbone


def add_dit_defaults(cfg):
    # cfg.MODEL.VIT = CN() # Taken care of by ViT Det / DiT
    cfg.MODEL.VIT.ARCH = 'dit_base_patch16'
    cfg.MODEL.VIT.DROP_PATH = 0.1
    cfg.MODEL.VIT.IMG_SIZE = [224, 224]
    cfg.MODEL.VIT.POS_TYPE = 'abs'
    cfg.MODEL.VIT.MODEL_KWARGS = ''
    cfg.MODEL.VIT.OUT_FEATURES = ["layer3", "layer5", "layer7", "layer11"]
    cfg.SOLVER.OPTIMIZER = 'SGD'
    cfg.SOLVER.BACKBONE_MULTIPLIER = 1.0
    return cfg

# if __name__ == '__main__':
#     model = BEiT(use_checkpoint=True, use_shared_rel_pos_bias=True)
#     model = model.to("cuda:0")
#     input1 = torch.rand(2, 3, 512, 762).to("cuda:0")
#     input2 = torch.rand(2, 3, 800, 1200).to("cuda:0")
#     input3 = torch.rand(2, 3, 720, 1000).to("cuda:0")
#     output1 = model(input1)
#     output2 = model(input2)
#     output3 = model(input3)
#     print("all done")

==> src/dla/model_zoo/vit.py <==
import warnings
import math
import logging
from typing import Sequence, Tuple, Union, Callable, Optional, Any, Dict, List
from functools import partial
from timm.layers import Mlp, PatchEmbed
import torch
from torch import Tensor
import torch.nn as nn
import torch.nn.functional as F
import torch.utils.checkpoint as checkpoint
from timm.models.vision_transformer import VisionTransformer, PatchEmbed, Block, Mlp
from timm.layers import PatchEmbed#, PatchEmbedWithSize
from timm.layers.format import Format, nchw_to
from timm.layers.trace_utils import _assert

from detectron2.layers import (
    ShapeSpec,
)
from detectron2.modeling import Backbone, BACKBONE_REGISTRY, FPN
from detectron2.modeling.backbone.fpn import LastLevelP6P7, LastLevelMaxPool
from detectron2.config import CfgNode as CN

logger = logging.getLogger("detectron2")

class PatchEmbedSized(PatchEmbed):
    """ 2D Image to Patch Embedding
    """
    output_fmt: Format
    dynamic_img_pad: torch.jit.Final[bool]

    def __init__(
            self,
            img_size: Optional[int] = 224,
            patch_size: int = 16,
            in_chans: int = 3,
            embed_dim: int = 768,
            norm_layer: Optional[Callable] = None,
            flatten: bool = True,
            output_fmt: Optional[str] = None,
            bias: bool = True,
            dynamic_img_pad = False
    ):
        super().__init__(
            img_size=img_size,
            patch_size=patch_size,
            in_chans=in_chans,
            embed_dim=embed_dim,
            norm_layer=norm_layer,
            flatten=flatten,
            output_fmt=output_fmt,
            bias=bias,
            dynamic_img_pad=dynamic_img_pad
        )

    def forward(self, x) -> Tuple[torch.Tensor, List[int]]:
        B, C, H, W = x.shape
        if self.img_size is not None:
            _assert(H % self.patch_size[0] == 0, f"Input image height ({H}) must be divisible by patch size ({self.patch_size[0]}).")
            _assert(W % self.patch_size[1] == 0, f"Input image width ({W}) must be divisible by patch size ({self.patch_size[1]}).")

        x = self.proj(x)
        grid_size = x.shape[-2:]
        if self.flatten:
            x = x.flatten(2).transpose(1, 2)  # NCHW -> NLC
        elif self.output_fmt != Format.NCHW:
            x = nchw_to(x, self.output_fmt)
        x = self.norm(x)
        return x, grid_size


class VisTranTimm(VisionTransformer):
    def __init__(self, img_size = 224, patch_size = 16, in_chans = 3, num_classes = 1000, global_pool = 'token', embed_dim = 768, depth = 12, num_heads = 12, mlp_ratio = 4, qkv_bias = True, qk_norm = False, init_values = None, class_token = True, no_embed_class = False, pre_norm = False, fc_norm = None, drop_rate = 0, pos_drop_rate = 0, patch_drop_rate = 0, proj_drop_rate = 0, attn_drop_rate = 0, drop_path_rate = 0, weight_init = '', embed_layer = PatchEmbedSized, norm_layer = None, act_layer = None, block_fn = Block, mlp_layer = Mlp,
                 out_features = None):
        super().__init__(img_size=img_size, patch_size=patch_size, in_chans=in_chans, num_classes=num_classes, global_pool=global_pool, embed_dim=embed_dim, depth=depth, num_heads=num_heads, mlp_ratio=mlp_ratio, qkv_bias=qkv_bias, qk_norm=qk_norm, init_values=init_values, class_token=class_token, no_embed_class=no_embed_class, pre_norm=pre_norm, fc_norm=fc_norm, drop_rate=drop_rate, pos_drop_rate=pos_drop_rate, patch_drop_rate=patch_drop_rate, proj_drop_rate=proj_drop_rate, attn_drop_rate=attn_drop_rate, drop_path_rate=drop_path_rate, weight_init=weight_init, embed_layer=embed_layer, norm_layer=norm_layer, act_layer=act_layer, block_fn=block_fn, mlp_layer=mlp_layer)

        self.out_features = out_features
        self.out_indices = [int(name[5:]) for name in out_features]
        
        if patch_size == 16:
            self.fpn1 = nn.Sequential(
                nn.ConvTranspose2d(embed_dim, embed_dim, kernel_size=2, stride=2),
                # nn.SyncBatchNorm(embed_dim),
                nn.BatchNorm2d(embed_dim),
                nn.GELU(),
                nn.ConvTranspose2d(embed_dim, embed_dim, kernel_size=2, stride=2),
            )
            self.fpn2 = nn.Sequential(
                nn.ConvTranspose2d(embed_dim, embed_dim, kernel_size=2, stride=2),
            )
            self.fpn3 = nn.Identity()
            self.fpn4 = nn.MaxPool2d(kernel_size=2, stride=2)

        elif patch_size == 8:
            self.fpn1 = nn.Sequential(
                nn.ConvTranspose2d(embed_dim, embed_dim, kernel_size=2, stride=2),
            )
            self.fpn2 = nn.Identity()
            self.fpn3 = nn.Sequential(
                nn.MaxPool2d(kernel_size=2, stride=2),
            )
            self.fpn4 = nn.Sequential(
                nn.MaxPool2d(kernel_size=4, stride=4),
            )

    def forward_maps(self, x):
        B, C, H, W = x.shape
        features = []

        x, grids = self.patch_embed(x)
        x = self._pos_embed(x)
        x = self.patch_drop(x)
        x = self.norm_pre(x)

        Hp, Wp = grids[0], grids[1]

        for i, blk in enumerate(self.blocks):
            x = blk(x)
            if i in self.out_indices:
                xp = x[:, self.num_prefix_tokens:].permute(0,2,1).reshape(B, -1, Hp, Wp)
                features.append(xp.contiguous())
        
        return features
    
    def forward(self, x):
        features = self.forward_maps(x)

        ops = [self.fpn1, self.fpn2, self.fpn3, self.fpn4]
        for i in range(len(features)):
            features[i] = ops[i](features[i])

        feat_out = {}

        for name, value in zip(self.out_features, features):
            feat_out[name] = value

        return feat_out


class VanillaViT(Backbone):
    def __init__(self, name, out_features, drop_path, img_size, patch_size):
        super().__init__()

        self._out_features = out_features
        if 'base' in name:
            embed_dim = 768
            depth = 12
            num_heads = 12
            # mlp_ratio = 4.0
            self._out_feature_strides = {"layer3": 4, "layer5": 8, "layer7": 16, "layer11": 32}
            self._out_feature_channels = {"layer3": embed_dim, "layer5": embed_dim, "layer7": embed_dim, "layer11": embed_dim}
        elif 'large' in name:
            embed_dim = 1024
            depth = 24
            num_heads = 16
            # mlp_ratio = 4.0
            self._out_feature_strides = {"layer7": 4, "layer11": 8, "layer15": 16, "layer23": 32}
            self._out_feature_channels = {"layer7": embed_dim, "layer11": embed_dim, "layer15": embed_dim, "layer23": embed_dim}
        elif 'small' in name:
            embed_dim = 384
            depth = 12
            num_heads = 8
            # mlp_ratio = 4.0
            self._out_feature_strides = {"layer3": 4, "layer5": 8, "layer7": 16, "layer11": 32}
            self._out_feature_channels = {"layer3": embed_dim, "layer5": embed_dim, "layer7": embed_dim, "layer11": embed_dim}
        elif 'tiny' in name:
            embed_dim = 192
            depth = 12
            num_heads = 3
            # mlp_ratio = 4.0
            self._out_feature_strides = {"layer3": 4, "layer5": 8, "layer7": 16, "layer11": 32}
            self._out_feature_channels = {"layer3": embed_dim, "layer5": embed_dim, "layer7": embed_dim, "layer11": embed_dim}
        else:
            print('Unsupported ViT name')

        self.bb = VisTranTimm(img_size=img_size, patch_size=patch_size, drop_path_rate=drop_path, out_features=out_features, embed_dim=embed_dim, depth=depth, num_heads=num_heads)
    
    def forward(self, x):
        assert x.dim() == 4, f"VIT takes an input of shape (N, C, H, W). Got {x.shape} instead!"
        return self.bb(x)
    
    def output_shape(self):
        return {
            name: ShapeSpec(
                channels=self._out_feature_channels[name], stride=self._out_feature_strides[name]
            )
            for name in self._out_features
        }

def build_vanilla_vit_backbone(cfg):

    name = cfg.MODEL.VIT.ARCH
    out_features = cfg.MODEL.VIT.OUT_FEATURES
    drop_path = cfg.MODEL.VIT.DROP_PATH
    img_size = cfg.MODEL.VIT.IMG_SIZE
    # pos_type = cfg.MODEL.VIT.POS_TYPE
    patch_size = cfg.MODEL.VIT.PATCH_SIZE

    # model_kwargs = eval(str(cfg.MODEL.VIT.MODEL_KWARGS).replace("`", ""))

    return VanillaViT(name, out_features, drop_path, img_size, patch_size)

@BACKBONE_REGISTRY.register()
def build_vit_fpn_backbone(cfg, input_shape: ShapeSpec):
    """
    Create a VIT w/ FPN backbone.

    Args:
        cfg: a detectron2 CfgNode

    Returns:
        backbone (Backbone): backbone module, must be a subclass of :class:`Backbone`.
    """
    bottom_up = build_vanilla_vit_backbone(cfg)
    in_features = cfg.MODEL.FPN.IN_FEATURES
    out_channels = cfg.MODEL.FPN.OUT_CHANNELS
    backbone = FPN(
        bottom_up=bottom_up,
        in_features=in_features,
        out_channels=out_channels,
        norm=cfg.MODEL.FPN.NORM,
        top_block=LastLevelMaxPool(),
        fuse_type=cfg.MODEL.FPN.FUSE_TYPE,
    )
    return backbone

def add_vanilla_vit_defaults(cfg):
    # cfg.MODEL.VIT = CN() # Taken care of by ViT Det / DiT
    cfg.MODEL.VIT.ARCH = 'vit_base_patch16_224'
    cfg.MODEL.VIT.DROP_PATH = 0.1
    cfg.MODEL.VIT.IMG_SIZE = (224,224)
    cfg.MODEL.VIT.PATCH_SIZE = 16
    # cfg.MODEL.VIT.POS_TYPE = 'abs'
    # cfg.MODEL.VIT.MODEL_KWARGS = ''
    cfg.MODEL.VIT.OUT_FEATURES = ["layer3", "layer5", "layer7", "layer11"]
    cfg.SOLVER.OPTIMIZER = 'SGD'
    cfg.SOLVER.BACKBONE_MULTIPLIER = 1.0
    return cfg

==> src/dla/model_zoo/vit_alt.py <==
import warnings
import math
import logging
from typing import Sequence, Tuple, Union, Callable, Optional, Any, Dict, List
from functools import partial
import torch
from torch import Tensor
import torch.nn as nn
import torch.nn.functional as F
import torch.utils.checkpoint as checkpoint
from timm.models.layers import drop_path, to_2tuple, trunc_normal_

from detectron2.layers import (
    ShapeSpec,
)
from detectron2.modeling import Backbone, BACKBONE_REGISTRY, FPN
from detectron2.modeling.backbone.fpn import LastLevelP6P7, LastLevelMaxPool

logger = logging.getLogger("detectron2")

try:
    from xformers.ops import memory_efficient_attention, unbind, fmha

    XFORMERS_AVAILABLE = True
except ImportError:
    logger.warning("xFormers not available")
    XFORMERS_AVAILABLE = False


class Attention(nn.Module):
    def __init__(
        self,
        dim: int,
        num_heads: int = 8,
        qkv_bias: bool = False,
        proj_bias: bool = True,
        attn_drop: float = 0.0,
        proj_drop: float = 0.0,
    ) -> None:
        super().__init__()
        self.num_heads = num_heads
        head_dim = dim // num_heads
        self.scale = head_dim**-0.5

        self.qkv = nn.Linear(dim, dim * 3, bias=qkv_bias)
        self.attn_drop = nn.Dropout(attn_drop)
        self.proj = nn.Linear(dim, dim, bias=proj_bias)
        self.proj_drop = nn.Dropout(proj_drop)

    def forward(self, x: Tensor) -> Tensor:
        B, N, C = x.shape
        qkv = self.qkv(x).reshape(B, N, 3, self.num_heads, C // self.num_heads).permute(2, 0, 3, 1, 4)

        q, k, v = qkv[0] * self.scale, qkv[1], qkv[2]
        attn = q @ k.transpose(-2, -1)

        attn = attn.softmax(dim=-1)
        attn = self.attn_drop(attn)

        x = (attn @ v).transpose(1, 2).reshape(B, N, C)
        x = self.proj(x)
        x = self.proj_drop(x)
        return x

class MemEffAttention(Attention):
    def forward(self, x: Tensor, attn_bias=None) -> Tensor:
        if not XFORMERS_AVAILABLE:
            assert attn_bias is None, "xFormers is required for nested tensors usage"
            return super().forward(x)

        B, N, C = x.shape
        qkv = self.qkv(x).reshape(B, N, 3, self.num_heads, C // self.num_heads)

        q, k, v = unbind(qkv, 2)

        x = memory_efficient_attention(q, k, v, attn_bias=attn_bias)
        x = x.reshape([B, N, C])

        x = self.proj(x)
        x = self.proj_drop(x)
        return x
    
def drop_path(x, drop_prob: float = 0.0, training: bool = False):
    if drop_prob == 0.0 or not training:
        return x
    keep_prob = 1 - drop_prob
    shape = (x.shape[0],) + (1,) * (x.ndim - 1)  # work with diff dim tensors, not just 2D ConvNets
    random_tensor = x.new_empty(shape).bernoulli_(keep_prob)
    if keep_prob > 0.0:
        random_tensor.div_(keep_prob)
    output = x * random_tensor
    return output

class DropPath(nn.Module):
    """Drop paths (Stochastic Depth) per sample (when applied in main path of residual blocks)."""

    def __init__(self, drop_prob=None):
        super(DropPath, self).__init__()
        self.drop_prob = drop_prob

    def forward(self, x):
        return drop_path(x, self.drop_prob, self.training)

class LayerScale(nn.Module):
    def __init__(
        self,
        dim: int,
        init_values: Union[float, Tensor] = 1e-5,
        inplace: bool = False,
    ) -> None:
        super().__init__()
        self.inplace = inplace
        self.gamma = nn.Parameter(init_values * torch.ones(dim))

    def forward(self, x: Tensor) -> Tensor:
        return x.mul_(self.gamma) if self.inplace else x * self.gamma
    
class Mlp(nn.Module):
    def __init__(
        self,
        in_features: int,
        hidden_features: Optional[int] = None,
        out_features: Optional[int] = None,
        act_layer: Callable[..., nn.Module] = nn.GELU,
        drop: float = 0.0,
        bias: bool = True,
    ) -> None:
        super().__init__()
        out_features = out_features or in_features
        hidden_features = hidden_features or in_features
        self.fc1 = nn.Linear(in_features, hidden_features, bias=bias)
        self.act = act_layer()
        self.fc2 = nn.Linear(hidden_features, out_features, bias=bias)
        self.drop = nn.Dropout(drop)

    def forward(self, x: Tensor) -> Tensor:
        x = self.fc1(x)
        x = self.act(x)
        x = self.drop(x)
        x = self.fc2(x)
        x = self.drop(x)
        return x
    
def make_2tuple(x):
    if isinstance(x, tuple):
        assert len(x) == 2
        return x

    assert isinstance(x, int)
    return (x, x)


class PatchEmbed(nn.Module):
    """
    2D image to patch embedding: (B,C,H,W) -> (B,N,D)

    Args:
        img_size: Image size.
        patch_size: Patch token size.
        in_chans: Number of input image channels.
        embed_dim: Number of linear projection output channels.
        norm_layer: Normalization layer.
    """

    def __init__(
        self,
        img_size: Union[int, Tuple[int, int]] = 224,
        patch_size: Union[int, Tuple[int, int]] = 16,
        in_chans: int = 3,
        embed_dim: int = 768,
        norm_layer: Optional[Callable] = None,
        flatten_embedding: bool = True,
    ) -> None:
        super().__init__()

        image_HW = make_2tuple(img_size)
        patch_HW = make_2tuple(patch_size)
        patch_grid_size = (
            image_HW[0] // patch_HW[0],
            image_HW[1] // patch_HW[1],
        )

        self.img_size = image_HW
        self.patch_size = patch_HW
        self.patches_resolution = patch_grid_size
        self.num_patches = patch_grid_size[0] * patch_grid_size[1]

        self.in_chans = in_chans
        self.embed_dim = embed_dim

        self.flatten_embedding = flatten_embedding

        self.proj = nn.Conv2d(in_chans, embed_dim, kernel_size=patch_HW, stride=patch_HW)
        self.norm = norm_layer(embed_dim) if norm_layer else nn.Identity()

    def forward(self, x: Tensor) -> Tensor:
        _, _, H, W = x.shape
        patch_H, patch_W = self.patch_size

        assert H % patch_H == 0, f"Input image height {H} is not a multiple of patch height {patch_H}"
        assert W % patch_W == 0, f"Input image width {W} is not a multiple of patch width: {patch_W}"

        x = self.proj(x)  # B C H W
        H, W = x.size(2), x.size(3)
        x = x.flatten(2).transpose(1, 2)  # B HW C
        x = self.norm(x)
        if not self.flatten_embedding:
            x = x.reshape(-1, H, W, self.embed_dim)  # B H W C
        return x

    def flops(self) -> float:
        Ho, Wo = self.patches_resolution
        flops = Ho * Wo * self.embed_dim * self.in_chans * (self.patch_size[0] * self.patch_size[1])
        if self.norm is not None:
            flops += Ho * Wo * self.embed_dim
        return flops
    
class SwiGLUFFN(nn.Module):
    def __init__(
        self,
        in_features: int,
        hidden_features: Optional[int] = None,
        out_features: Optional[int] = None,
        act_layer: Callable[..., nn.Module] = None,
        drop: float = 0.0,
        bias: bool = True,
    ) -> None:
        super().__init__()
        out_features = out_features or in_features
        hidden_features = hidden_features or in_features
        self.w12 = nn.Linear(in_features, 2 * hidden_features, bias=bias)
        self.w3 = nn.Linear(hidden_features, out_features, bias=bias)

    def forward(self, x: Tensor) -> Tensor:
        x12 = self.w12(x)
        x1, x2 = x12.chunk(2, dim=-1)
        hidden = F.silu(x1) * x2
        return self.w3(hidden)


try:
    from xformers.ops import SwiGLU

    XFORMERS_AVAILABLE = True
except ImportError:
    SwiGLU = SwiGLUFFN
    XFORMERS_AVAILABLE = False


class SwiGLUFFNFused(SwiGLU):
    def __init__(
        self,
        in_features: int,
        hidden_features: Optional[int] = None,
        out_features: Optional[int] = None,
        act_layer: Callable[..., nn.Module] = None,
        drop: float = 0.0,
        bias: bool = True,
    ) -> None:
        out_features = out_features or in_features
        hidden_features = hidden_features or in_features
        hidden_features = (int(hidden_features * 2 / 3) + 7) // 8 * 8
        super().__init__(
            in_features=in_features,
            hidden_features=hidden_features,
            out_features=out_features,
            bias=bias,
        )



try:
    from xformers.ops import fmha
    from xformers.ops import scaled_index_add, index_select_cat

    XFORMERS_AVAILABLE = True
except ImportError:
    logger.warning("xFormers not available")
    XFORMERS_AVAILABLE = False


class Block(nn.Module):
    def __init__(
        self,
        dim: int,
        num_heads: int,
        mlp_ratio: float = 4.0,
        qkv_bias: bool = False,
        proj_bias: bool = True,
        ffn_bias: bool = True,
        drop: float = 0.0,
        attn_drop: float = 0.0,
        init_values=None,
        drop_path: float = 0.0,
        act_layer: Callable[..., nn.Module] = nn.GELU,
        norm_layer: Callable[..., nn.Module] = nn.LayerNorm,
        attn_class: Callable[..., nn.Module] = Attention,
        ffn_layer: Callable[..., nn.Module] = Mlp,
    ) -> None:
        super().__init__()
        # print(f"biases: qkv: {qkv_bias}, proj: {proj_bias}, ffn: {ffn_bias}")
        self.norm1 = norm_layer(dim)
        self.attn = attn_class(
            dim,
            num_heads=num_heads,
            qkv_bias=qkv_bias,
            proj_bias=proj_bias,
            attn_drop=attn_drop,
            proj_drop=drop,
        )
        self.ls1 = LayerScale(dim, init_values=init_values) if init_values else nn.Identity()
        self.drop_path1 = DropPath(drop_path) if drop_path > 0.0 else nn.Identity()

        self.norm2 = norm_layer(dim)
        mlp_hidden_dim = int(dim * mlp_ratio)
        self.mlp = ffn_layer(
            in_features=dim,
            hidden_features=mlp_hidden_dim,
            act_layer=act_layer,
            drop=drop,
            bias=ffn_bias,
        )
        self.ls2 = LayerScale(dim, init_values=init_values) if init_values else nn.Identity()
        self.drop_path2 = DropPath(drop_path) if drop_path > 0.0 else nn.Identity()

        self.sample_drop_ratio = drop_path

    def forward(self, x: Tensor) -> Tensor:
        def attn_residual_func(x: Tensor) -> Tensor:
            return self.ls1(self.attn(self.norm1(x)))

        def ffn_residual_func(x: Tensor) -> Tensor:
            return self.ls2(self.mlp(self.norm2(x)))

        if self.training and self.sample_drop_ratio > 0.1:
            # the overhead is compensated only for a drop path rate larger than 0.1
            x = drop_add_residual_stochastic_depth(
                x,
                residual_func=attn_residual_func,
                sample_drop_ratio=self.sample_drop_ratio,
            )
            x = drop_add_residual_stochastic_depth(
                x,
                residual_func=ffn_residual_func,
                sample_drop_ratio=self.sample_drop_ratio,
            )
        elif self.training and self.sample_drop_ratio > 0.0:
            x = x + self.drop_path1(attn_residual_func(x))
            x = x + self.drop_path1(ffn_residual_func(x))  # FIXME: drop_path2
        else:
            x = x + attn_residual_func(x)
            x = x + ffn_residual_func(x)
        return x


def drop_add_residual_stochastic_depth(
    x: Tensor,
    residual_func: Callable[[Tensor], Tensor],
    sample_drop_ratio: float = 0.0,
) -> Tensor:
    # 1) extract subset using permutation
    b, n, d = x.shape
    sample_subset_size = max(int(b * (1 - sample_drop_ratio)), 1)
    brange = (torch.randperm(b, device=x.device))[:sample_subset_size]
    x_subset = x[brange]

    # 2) apply residual_func to get residual
    residual = residual_func(x_subset)

    x_flat = x.flatten(1)
    residual = residual.flatten(1)

    residual_scale_factor = b / sample_subset_size

    # 3) add the residual
    x_plus_residual = torch.index_add(x_flat, 0, brange, residual.to(dtype=x.dtype), alpha=residual_scale_factor)
    return x_plus_residual.view_as(x)


def get_branges_scales(x, sample_drop_ratio=0.0):
    b, n, d = x.shape
    sample_subset_size = max(int(b * (1 - sample_drop_ratio)), 1)
    brange = (torch.randperm(b, device=x.device))[:sample_subset_size]
    residual_scale_factor = b / sample_subset_size
    return brange, residual_scale_factor


def add_residual(x, brange, residual, residual_scale_factor, scaling_vector=None):
    if scaling_vector is None:
        x_flat = x.flatten(1)
        residual = residual.flatten(1)
        x_plus_residual = torch.index_add(x_flat, 0, brange, residual.to(dtype=x.dtype), alpha=residual_scale_factor)
    else:
        x_plus_residual = scaled_index_add(
            x, brange, residual.to(dtype=x.dtype), scaling=scaling_vector, alpha=residual_scale_factor
        )
    return x_plus_residual


attn_bias_cache: Dict[Tuple, Any] = {}


def get_attn_bias_and_cat(x_list, branges=None):
    """
    this will perform the index select, cat the tensors, and provide the attn_bias from cache
    """
    batch_sizes = [b.shape[0] for b in branges] if branges is not None else [x.shape[0] for x in x_list]
    all_shapes = tuple((b, x.shape[1]) for b, x in zip(batch_sizes, x_list))
    if all_shapes not in attn_bias_cache.keys():
        seqlens = []
        for b, x in zip(batch_sizes, x_list):
            for _ in range(b):
                seqlens.append(x.shape[1])
        attn_bias = fmha.BlockDiagonalMask.from_seqlens(seqlens)
        attn_bias._batch_sizes = batch_sizes
        attn_bias_cache[all_shapes] = attn_bias

    if branges is not None:
        cat_tensors = index_select_cat([x.flatten(1) for x in x_list], branges).view(1, -1, x_list[0].shape[-1])
    else:
        tensors_bs1 = tuple(x.reshape([1, -1, *x.shape[2:]]) for x in x_list)
        cat_tensors = torch.cat(tensors_bs1, dim=1)

    return attn_bias_cache[all_shapes], cat_tensors


def drop_add_residual_stochastic_depth_list(
    x_list: List[Tensor],
    residual_func: Callable[[Tensor, Any], Tensor],
    sample_drop_ratio: float = 0.0,
    scaling_vector=None,
) -> Tensor:
    # 1) generate random set of indices for dropping samples in the batch
    branges_scales = [get_branges_scales(x, sample_drop_ratio=sample_drop_ratio) for x in x_list]
    branges = [s[0] for s in branges_scales]
    residual_scale_factors = [s[1] for s in branges_scales]

    # 2) get attention bias and index+concat the tensors
    attn_bias, x_cat = get_attn_bias_and_cat(x_list, branges)

    # 3) apply residual_func to get residual, and split the result
    residual_list = attn_bias.split(residual_func(x_cat, attn_bias=attn_bias))  # type: ignore

    outputs = []
    for x, brange, residual, residual_scale_factor in zip(x_list, branges, residual_list, residual_scale_factors):
        outputs.append(add_residual(x, brange, residual, residual_scale_factor, scaling_vector).view_as(x))
    return outputs


class NestedTensorBlock(Block):
    def forward_nested(self, x_list: List[Tensor]) -> List[Tensor]:
        """
        x_list contains a list of tensors to nest together and run
        """
        assert isinstance(self.attn, MemEffAttention)

        if self.training and self.sample_drop_ratio > 0.0:

            def attn_residual_func(x: Tensor, attn_bias=None) -> Tensor:
                return self.attn(self.norm1(x), attn_bias=attn_bias)

            def ffn_residual_func(x: Tensor, attn_bias=None) -> Tensor:
                return self.mlp(self.norm2(x))

            x_list = drop_add_residual_stochastic_depth_list(
                x_list,
                residual_func=attn_residual_func,
                sample_drop_ratio=self.sample_drop_ratio,
                scaling_vector=self.ls1.gamma if isinstance(self.ls1, LayerScale) else None,
            )
            x_list = drop_add_residual_stochastic_depth_list(
                x_list,
                residual_func=ffn_residual_func,
                sample_drop_ratio=self.sample_drop_ratio,
                scaling_vector=self.ls2.gamma if isinstance(self.ls1, LayerScale) else None,
            )
            return x_list
        else:

            def attn_residual_func(x: Tensor, attn_bias=None) -> Tensor:
                return self.ls1(self.attn(self.norm1(x), attn_bias=attn_bias))

            def ffn_residual_func(x: Tensor, attn_bias=None) -> Tensor:
                return self.ls2(self.mlp(self.norm2(x)))

            attn_bias, x = get_attn_bias_and_cat(x_list)
            x = x + attn_residual_func(x, attn_bias=attn_bias)
            x = x + ffn_residual_func(x)
            return attn_bias.split(x)

    def forward(self, x_or_x_list):
        if isinstance(x_or_x_list, Tensor):
            return super().forward(x_or_x_list)
        elif isinstance(x_or_x_list, list):
            assert XFORMERS_AVAILABLE, "Please install xFormers for nested tensors usage"
            return self.forward_nested(x_or_x_list)
        else:
            raise AssertionError
        




##############
# Main ViT
##############

def named_apply(fn: Callable, module: nn.Module, name="", depth_first=True, include_root=False) -> nn.Module:
    if not depth_first and include_root:
        fn(module=module, name=name)
    for child_name, child_module in module.named_children():
        child_name = ".".join((name, child_name)) if name else child_name
        named_apply(fn=fn, module=child_module, name=child_name, depth_first=depth_first, include_root=True)
    if depth_first and include_root:
        fn(module=module, name=name)
    return module

class BlockChunk(nn.ModuleList):
    def forward(self, x):
        for b in self:
            x = b(x)
        return x
    
def init_weights_vit_timm(module: nn.Module, name: str = ""):
    """ViT weight initialization, original timm impl (for reproducibility)"""
    if isinstance(module, nn.Linear):
        trunc_normal_(module.weight, std=0.02)
        if module.bias is not None:
            nn.init.zeros_(module.bias)


class VisionTransformer(nn.Module):
    def __init__(
        self,
        img_size=224,
        patch_size=16,
        in_chans=3,
        embed_dim=768,
        depth=12,
        num_heads=12,
        mlp_ratio=4.0,
        qkv_bias=True,
        ffn_bias=True,
        proj_bias=True,
        drop_path_rate=0.0,
        drop_path_uniform=False,
        init_values=None,  # for layerscale: None or 0 => no layerscale
        embed_layer=PatchEmbed,
        act_layer=nn.GELU,
        block_fn=Block,
        ffn_layer="mlp",
        block_chunks=1,
    ):
        """
        Args:
            img_size (int, tuple): input image size
            patch_size (int, tuple): patch size
            in_chans (int): number of input channels
            embed_dim (int): embedding dimension
            depth (int): depth of transformer
            num_heads (int): number of attention heads
            mlp_ratio (int): ratio of mlp hidden dim to embedding dim
            qkv_bias (bool): enable bias for qkv if True
            proj_bias (bool): enable bias for proj in attn if True
            ffn_bias (bool): enable bias for ffn if True
            drop_path_rate (float): stochastic depth rate
            drop_path_uniform (bool): apply uniform drop rate across blocks
            weight_init (str): weight init scheme
            init_values (float): layer-scale init values
            embed_layer (nn.Module): patch embedding layer
            act_layer (nn.Module): MLP activation layer
            block_fn (nn.Module): transformer block class
            ffn_layer (str): "mlp", "swiglu", "swiglufused" or "identity"
            block_chunks: (int) split block sequence into block_chunks units for FSDP wrap
        """
        super().__init__()
        norm_layer = partial(nn.LayerNorm, eps=1e-6)

        self.num_features = self.embed_dim = embed_dim  # num_features for consistency with other models
        self.num_tokens = 1
        self.n_blocks = depth
        self.num_heads = num_heads
        self.patch_size = patch_size

        self.patch_embed = embed_layer(img_size=img_size, patch_size=patch_size, in_chans=in_chans, embed_dim=embed_dim)
        num_patches = self.patch_embed.num_patches

        self.cls_token = nn.Parameter(torch.zeros(1, 1, embed_dim))
        self.pos_embed = nn.Parameter(torch.zeros(1, num_patches + self.num_tokens, embed_dim))

        if drop_path_uniform is True:
            dpr = [drop_path_rate] * depth
        else:
            dpr = [x.item() for x in torch.linspace(0, drop_path_rate, depth)]  # stochastic depth decay rule

        if ffn_layer == "mlp":
            logger.info("using MLP layer as FFN")
            ffn_layer = Mlp
        elif ffn_layer == "swiglufused" or ffn_layer == "swiglu":
            logger.info("using SwiGLU layer as FFN")
            ffn_layer = SwiGLUFFNFused
        elif ffn_layer == "identity":
            logger.info("using Identity layer as FFN")

            def f(*args, **kwargs):
                return nn.Identity()

            ffn_layer = f
        else:
            raise NotImplementedError

        blocks_list = [
            block_fn(
                dim=embed_dim,
                num_heads=num_heads,
                mlp_ratio=mlp_ratio,
                qkv_bias=qkv_bias,
                proj_bias=proj_bias,
                ffn_bias=ffn_bias,
                drop_path=dpr[i],
                norm_layer=norm_layer,
                act_layer=act_layer,
                ffn_layer=ffn_layer,
                init_values=init_values,
            )
            for i in range(depth)
        ]
        if block_chunks > 0:
            self.chunked_blocks = True
            chunked_blocks = []
            chunksize = depth // block_chunks
            for i in range(0, depth, chunksize):
                # this is to keep the block index consistent if we chunk the block list
                chunked_blocks.append([nn.Identity()] * i + blocks_list[i : i + chunksize])
            self.blocks = nn.ModuleList([BlockChunk(p) for p in chunked_blocks])
        else:
            self.chunked_blocks = False
            self.blocks = nn.ModuleList(blocks_list)

        self.norm = norm_layer(embed_dim)
        self.head = nn.Identity()

        self.mask_token = nn.Parameter(torch.zeros(1, embed_dim))

        self.init_weights()

    def init_weights(self):
        trunc_normal_(self.pos_embed, std=0.02)
        nn.init.normal_(self.cls_token, std=1e-6)
        named_apply(init_weights_vit_timm, self)

    def interpolate_pos_encoding(self, x, w, h):
        previous_dtype = x.dtype
        npatch = x.shape[1] - 1
        N = self.pos_embed.shape[1] - 1
        if npatch == N and w == h:
            return self.pos_embed
        pos_embed = self.pos_embed.float()
        class_pos_embed = pos_embed[:, 0]
        patch_pos_embed = pos_embed[:, 1:]
        dim = x.shape[-1]
        w0 = w // self.patch_size
        h0 = h // self.patch_size
        # we add a small number to avoid floating point error in the interpolation
        # see discussion at https://github.com/facebookresearch/dino/issues/8
        w0, h0 = w0 + 0.1, h0 + 0.1

        patch_pos_embed = nn.functional.interpolate(
            patch_pos_embed.reshape(1, int(math.sqrt(N)), int(math.sqrt(N)), dim).permute(0, 3, 1, 2),
            scale_factor=(w0 / math.sqrt(N), h0 / math.sqrt(N)),
            mode="bicubic",
        )

        assert int(w0) == patch_pos_embed.shape[-2] and int(h0) == patch_pos_embed.shape[-1]
        patch_pos_embed = patch_pos_embed.permute(0, 2, 3, 1).view(1, -1, dim)
        return torch.cat((class_pos_embed.unsqueeze(0), patch_pos_embed), dim=1).to(previous_dtype)

    def prepare_tokens_with_masks(self, x, masks=None):
        B, nc, w, h = x.shape
        x = self.patch_embed(x)
        if masks is not None:
            x = torch.where(masks.unsqueeze(-1), self.mask_token.to(x.dtype).unsqueeze(0), x)

        x = torch.cat((self.cls_token.expand(x.shape[0], -1, -1), x), dim=1)
        x = x + self.interpolate_pos_encoding(x, w, h)

        return x

    def forward_features_list(self, x_list, masks_list):
        x = [self.prepare_tokens_with_masks(x, masks) for x, masks in zip(x_list, masks_list)]
        for blk in self.blocks:
            x = blk(x)

        all_x = x
        output = []
        for x, masks in zip(all_x, masks_list):
            x_norm = self.norm(x)
            output.append(
                {
                    "x_norm_clstoken": x_norm[:, 0],
                    "x_norm_patchtokens": x_norm[:, 1:],
                    "x_prenorm": x,
                    "masks": masks,
                }
            )
        return output

    def forward_features(self, x, masks=None):
        if isinstance(x, list):
            return self.forward_features_list(x, masks)

        x = self.prepare_tokens_with_masks(x, masks)

        for blk in self.blocks:
            x = blk(x)

        x_norm = self.norm(x)
        return {
            "x_norm_clstoken": x_norm[:, 0],
            "x_norm_patchtokens": x_norm[:, 1:],
            "x_prenorm": x,
            "masks": masks,
        }

    def _get_intermediate_layers_not_chunked(self, x, n=1):
        x = self.prepare_tokens_with_masks(x)
        # If n is an int, take the n last blocks. If it's a list, take them
        output, total_block_len = [], len(self.blocks)
        blocks_to_take = range(total_block_len - n, total_block_len) if isinstance(n, int) else n
        for i, blk in enumerate(self.blocks):
            x = blk(x)
            if i in blocks_to_take:
                output.append(x)
        assert len(output) == len(blocks_to_take), f"only {len(output)} / {len(blocks_to_take)} blocks found"
        return output

    def _get_intermediate_layers_chunked(self, x, n=1):
        x = self.prepare_tokens_with_masks(x)
        output, i, total_block_len = [], 0, len(self.blocks[-1])
        # If n is an int, take the n last blocks. If it's a list, take them
        blocks_to_take = range(total_block_len - n, total_block_len) if isinstance(n, int) else n
        for block_chunk in self.blocks:
            for blk in block_chunk[i:]:  # Passing the nn.Identity()
                x = blk(x)
                if i in blocks_to_take:
                    output.append(x)
                i += 1
        assert len(output) == len(blocks_to_take), f"only {len(output)} / {len(blocks_to_take)} blocks found"
        return output

    def get_intermediate_layers(
        self,
        x: torch.Tensor,
        n: Union[int, Sequence] = 1,  # Layers or n last layers to take
        reshape: bool = False,
        return_class_token: bool = False,
        norm=True,
    ) -> Tuple[Union[torch.Tensor, Tuple[torch.Tensor]]]:
        if self.chunked_blocks:
            outputs = self._get_intermediate_layers_chunked(x, n)
        else:
            outputs = self._get_intermediate_layers_not_chunked(x, n)
        if norm:
            outputs = [self.norm(out) for out in outputs]
        class_tokens = [out[:, 0] for out in outputs]
        outputs = [out[:, 1:] for out in outputs]
        if reshape:
            B, _, w, h = x.shape
            outputs = [
                out.reshape(B, w // self.patch_size, h // self.patch_size, -1).permute(0, 3, 1, 2).contiguous()
                for out in outputs
            ]
        if return_class_token:
            return tuple(zip(outputs, class_tokens))
        return tuple(outputs)

    def forward(self, *args, is_training=False, **kwargs):
        ret = self.forward_features(*args, **kwargs)
        if is_training:
            return ret
        else:
            return self.head(ret["x_norm_clstoken"])

==> src/dla/model_zoo/vitdet.py <==
from functools import partial
import torch
import torch.nn as nn

from detectron2.config import CfgNode as CN
from detectron2.modeling.backbone import ViT, SimpleFeaturePyramid, get_vit_lr_decay_rate
from detectron2.modeling.backbone.fpn import LastLevelMaxPool
from detectron2.modeling.backbone import BACKBONE_REGISTRY


# class PyramidTransformer(SimpleFeaturePyramid):
#     def __init__(self, net, in_feature, out_channels, scale_factors, top_block=None, norm="LN", square_pad=0):
#         super(PyramidTransformer, self).__init__(net=net, 
#                                                  in_feature=in_feature, 
#                                                  out_channels=out_channels, 
#                                                  scale_factors=scale_factors, 
#                                                  top_block=top_block, 
#                                                  norm=norm, 
#                                                  square_pad=square_pad)
#         self.bottom_up = self.net

@BACKBONE_REGISTRY.register()
def build_vitdet_backbone(cfg, input_shape):
    """
    Create a ViTDet instance from config.

    Returns:
        ViT: a :class:`ViT` instance.
    """
    assert input_shape.height == input_shape.width, "Need Square Images"
    in_channel = input_shape.channels
    image_size = 1024 # input_shape.height

    arch = cfg.MODEL.VIT.ARCH
    assert arch in ['base', 'large', 'tiny', 'small', 'huge'], "Invalid ViT Architecture"
    patch_size          = cfg.MODEL.VIT.PATCH_SIZE
    mlp_ratio           = cfg.MODEL.VIT.MLP_RATIO
    qkv_bias            = cfg.MODEL.VIT.QKV_BIAS
    # drop_path_rate      = cfg.MODEL.VIT.DROP_PATH_RATE

    # use_abs_pos = True
    # re_pos_zero_init = True
    # residual_block_indexes = ()
    # use_act_checkpoint = False
    # pretrain_img_size = 224
    # pretrain_use_cls_token = True
    use_rel_pos = True
    window_size = 14
    out_feature = cfg.MODEL.VIT.OUT_FEATURES
    
    if cfg.MODEL.VIT.NORM == 'ln':
        # norm = nn.LayerNorm
        norm = partial(nn.LayerNorm, eps=1e-6)
    elif cfg.MODEL.VIT.NORM == 'bn':
        norm = nn.BatchNorm1d           # TODO: Need to check, may end up in error
    else:
        print('cfg.MODEL.VIT.NORM type not implemented')
        raise NotImplementedError
    
    if cfg.MODEL.VIT.ACT == 'relu':
        act = nn.ReLU
    elif cfg.MODEL.VIT.ACT == 'gelu':
        act = nn.GELU
    else:
        print('cfg.MODEL.VIT.ACT type not implemented')
        raise NotImplementedError

    if arch == 'base':
        embed_dim = 768
        depth = 12
        assert cfg.MODEL.VIT.DEPTH == depth, 'ViT base variant depth mismatch'
        num_heads = 12
        drop_path_rate = 0.1
        window_block_indexes = [0, 1, 3, 4, 6, 7, 9, 10,] # 2, 5, 8 11 for global attention
    elif arch == 'large':
        embed_dim = 1024
        depth = 24
        assert cfg.MODEL.VIT.DEPTH == depth, 'ViT large variant depth mismatch'
        num_heads = 16
        drop_path_rate = 0.4
        window_block_indexes = list(range(0, 5)) + list(range(6, 11)) + list(range(12, 17)) + list(range(18, 23)) # 5, 11, 17, 23 for global attention
    elif arch == 'huge':
        embed_dim == 1280
        depth = 32
        assert cfg.MODEL.VIT.DEPTH == depth, 'ViT huge variant depth mismatch'
        num_heads = 16
        drop_path_rate = 0.5
        window_block_indexes = list(range(0, 7)) + list(range(8, 15)) + list(range(16, 23)) + list(range(24, 31))
    elif arch == 'tiny':
        embed_dim == 192
        depth = 12
        assert cfg.MODEL.VIT.DEPTH == depth, 'ViT tiny variant depth mismatch'
        num_heads = 3
        drop_path_rate = 0.1
        window_block_indexes = [0, 1, 3, 4, 6, 7, 9, 10,]
    elif arch == 'small':
        embed_dim == 384
        depth = 12
        assert cfg.MODEL.VIT.DEPTH == depth, 'ViT small variant depth mismatch'
        num_heads = 8
        drop_path_rate = 0.1
        window_block_indexes = [0, 1, 3, 4, 6, 7, 9, 10,]
    else:
        print("Custom ViT models not supported yet!")

    backbone = ViT(img_size=image_size,
        patch_size=patch_size,
        in_chans=in_channel,
        embed_dim=embed_dim,
        depth=depth,
        num_heads=num_heads,
        mlp_ratio=mlp_ratio,
        qkv_bias=qkv_bias,
        drop_path_rate=drop_path_rate,
        norm_layer=norm,
        act_layer=act,
        use_rel_pos=use_rel_pos,
        window_size=window_size,
        window_block_indexes=window_block_indexes,
        residual_block_indexes=[],
        out_feature=out_feature)
    
    vit_pyramid = SimpleFeaturePyramid(net=backbone, 
                                        in_feature=out_feature,
                                        out_channels=256,
                                        scale_factors=(4.0, 2.0, 1.0, 0.5),
                                        top_block=LastLevelMaxPool(),
                                        norm="LN",
                                        square_pad=1024)
    
    vit_pyramid.bottom_up = vit_pyramid.net

    return vit_pyramid

def add_vitdet_defaults(cfg):
    cfg.MODEL.VIT = CN()
    cfg.MODEL.VIT.ARCH = 'base'
    cfg.MODEL.VIT.DEPTH = 12
    cfg.MODEL.VIT.PATCH_SIZE = 16
    cfg.MODEL.VIT.MLP_RATIO = 4.0
    cfg.MODEL.VIT.QKV_BIAS = True
    cfg.MODEL.VIT.NORM = 'ln'
    cfg.MODEL.VIT.ACT = 'gelu'
    cfg.MODEL.VIT.OUT_FEATURES = "last_feat"
    cfg.SOLVER.OPTIMIZER = 'SGD'
    return cfg

==> src/dla/odmodeling/build.py <==
from detectron2.config import CfgNode as CN

import model_zoo

def build_distill_configs(cfg):
    cfg.EXTRA_CFG = []
    # load extra configs for convenience

    cfg = model_zoo.add_vitdet_defaults(cfg)
    cfg = model_zoo.add_dit_defaults(cfg)
    cfg = model_zoo.add_vanilla_vit_defaults(cfg)

    cfg.SOLVER.OPTIMIZER = 'SGD'
    cfg.MODEL.DISTILLER = CN()

    cfg.MODEL.DISTILLER.PRETRAIN_TEACHER_ITERS = 0
    # pretrain teacher for extra iterations (with maximum learning rate)
    # remember to set teacher warmup to zero !
    cfg.MODEL.DISTILLER.BYPASS_DISTILL = 1000
    # when to start distillation
    cfg.MODEL.DISTILLER.BYPASS_DISTILL_AFTER = 99999999
    # when to disable distillation
    cfg.MODEL.DISTILLER.STOP_JOINT = 9999999
    # when to stop joint training (set teachers loss to 0)

    cfg.MODEL.DISTILLER.FIX_BACKBONE_BEFORE = 0
    cfg.MODEL.DISTILLER.FIX_HEAD_BEFORE = 99999999

    cfg.MODEL.DISTILLER.TEACHER = 'ModelTeacher' #'ICDTeacher'
    # transconv, trans, small, meanteacher ..
    cfg.MODEL.DISTILLER.TYPES = ['SimKD_FPN']
    # options: ICD, SimKD_FPN, SimKD

    cfg.MODEL.DISTILLER.PRELOAD_TEACHER = ''
    cfg.MODEL.DISTILLER.PRELOAD_TYPE = 'teacher_only'
    # 'all', 'teacher_only'

    # bag of tricks
    cfg.MODEL.DISTILLER.PRELOAD_FPN = False
    cfg.MODEL.DISTILLER.PRELOAD_HEAD = True

    cfg.MODEL.DISTILLER.IGNORE_DISTILL = ['']

    # model distiller
    cfg.MODEL.DISTILLER.MODEL_DISTILLER_CONFIG = 'COCO-InstanceSegmentation/mask_rcnn_R_50_FPN_3x.yaml' # 'COCO-Detection/retinanet_R_101_FPN_3x.yaml'
    cfg.MODEL.DISTILLER.MODEL_LOAD_OFFICIAL = False
    cfg.MODEL.DISTILLER.MODEL_LOAD_FILE = True
    # load model from MODEL_ZOO or configs.weights

    cfg.MODEL.DISTILLER.BACKBONE_NAME = "build_resnet_fpn_backbone"

    _C = cfg.MODEL.DISTILLER
    build_tea_optimizer(_C)
    cfg.MODEL.DISTILLER.KD = CN()
    cfg.MODEL.DISTILLER.DISTILL_FLAG = 'distill_only'
    # options : 'distill_only', 'supervision_only', 'distill_and_supervision'

    ############################ INSTANCE CONDITIONAL DISTILLATION (ICD) ################################
    cfg.MODEL.DISTILLER.KD.TASK_NAME = 'InstanceEncoder'

    cfg.MODEL.DISTILLER.KD.DECODER = 'DecoderWrapper'
    cfg.MODEL.DISTILLER.KD.DECODER_POSEMB_ON_V = False
    cfg.MODEL.DISTILLER.KD.DISTILL_WITH_POS = False

    cfg.MODEL.DISTILLER.KD.ADD_SCALE_INDICATOR = True

    cfg.MODEL.DISTILLER.KD.DISTILL_NORM = 'ln'

    cfg.MODEL.DISTILLER.KD.NUM_CLASSES = 80
    cfg.MODEL.DISTILLER.KD.UNIFORM_SAMPLE_CLASS = False
    cfg.MODEL.DISTILLER.KD.UNIFORM_SAMPLE_BOX = False

    cfg.MODEL.DISTILLER.KD.INPUT_FEATS = ['p3', 'p4', 'p5', 'p6', 'p7']
    # NOTE: This is fundermental

    cfg.MODEL.DISTILLER.KD.ATT_LAYERS = 1
    # 0 for multi-head att, > 0 for cascade of N layers of transformer decoder

    cfg.MODEL.DISTILLER.KD.PROJECT_POS = True
    # project position embeddings

    cfg.MODEL.DISTILLER.KD.SAMPLE_RULE = 'relative'
    # negative sampling rule: {fixed, relative}
    cfg.MODEL.DISTILLER.KD.NUM_NEG_POS_RATIO = 5.0
    cfg.MODEL.DISTILLER.KD.NUM_LABELS = 100
    cfg.MODEL.DISTILLER.KD.MAX_LABELS = 300

    cfg.MODEL.DISTILLER.KD.DROPOUT = 0.0

    cfg.MODEL.DISTILLER.KD.CONFIDENCE_LOSS_WEIGHT = 1.0

    cfg.MODEL.DISTILLER.KD.USE_POS_EMBEDDING = True

    cfg.MODEL.DISTILLER.KD.ATT_HEADS = 8
    cfg.MODEL.DISTILLER.KD.HIDDEN_DIM = 256
    # following common practice

    cfg.MODEL.DISTILLER.KD.VALUE_RECONST = -1.0

    cfg.MODEL.DISTILLER.KD.INS_ATT_MIMIC = CN({
        'WEIGHT_VALUE': 8.0,

        'TEMP_MASK': 1.0,
        'TEMP_VALUE': 1.0,
        'TEMP_DECAY': False,
        'TEMP_DECAY_TO': 1.0,

        'DISTILL_NEGATIVE': False,

        'LOSS_FORM': 'mse',
        'SAMPLE_RANGE': 0.3,
    })

    ############################ SIMPLE KNOWLEDGE DISTILLATION (SimKD/SimKD_FPN) ################################
    cfg.MODEL.DISTILLER.KD.PROJECTOR_TYPE = 'conv'
    # options : 'conv' - ResNet Block, 'mlp' - Transformer MLP, 'tencoder' - Transformer Encoder, 'none' - No Projector (Teacher and Student has same channel dim)
    cfg.MODEL.DISTILLER.KD.PROJECTOR_MODE = 'multiple'
    # options : 'single' - single proector for all the layers, 'multiple' - separate projectors for each of the layers
    cfg.MODEL.DISTILLER.KD.PROJ_INFEAT = [256, 256, 256, 256, 256]   # use an integer if single projector, use list with chennel dim for each lateral outputs
    cfg.MODEL.DISTILLER.KD.PROJ_OUTFEAT = [256, 256, 256, 256, 256]  # use an integer if single projector, use list with chennel dim for each lateral outputs
    cfg.MODEL.DISTILLER.KD.RESHAPE = None                       # modes: C2T/T2C : (h*w=p*p -> h,w,p)/(p=h=w -> p*p,p,p)
    cfg.MODEL.DISTILLER.KD.T_RESHAPE = None                     # modes: C2T/T2C : (h*w=p*p -> h,w,p)/(p=h=w -> p*p,p,p)

    cfg.MODEL.DISTILLER.KD.INPUT_FEATS = ['p2', 'p3', 'p4', 'p5', 'p6'] # override from ICD

    ######################## Loss ############################
    cfg.MODEL.DISTILLER.DISTILL_OFF = 0
    cfg.MODEL.DISTILLER.DISTILL_ON = 1
    # 0: no distill but update adapter head
    # 1: distill student
    # 2: distill teachers
    # others: two way backward

    return cfg


def build_tea_optimizer(_C):
    # This is copied from detectron2 and modified according to DETR

    _C.SOLVER = CN()
    # See detectron2/solver/build.py for LR scheduler options
    # Follows DETR settings
    _C.SOLVER.OPTIMIZER = 'ADAMW'
    # Step LR causes significant change in few iters, we use cosine for simplicity
    _C.SOLVER.LR_SCHEDULER_NAME = "WarmupCosineLR"
    # NOTE: MAX_ITER will to rewrite automatically
    _C.SOLVER.MAX_ITER = -1
    _C.SOLVER.BASE_LR = 1e-4
    _C.SOLVER.MOMENTUM = 0.9
    _C.SOLVER.NESTEROV = False

    _C.SOLVER.RESCALE_INTERVAL = False
    _C.SOLVER.NUM_DECAYS = 3
    _C.SOLVER.BASE_LR_END = 0.0

    _C.SOLVER.WEIGHT_DECAY = 0.0001
    # The weight decay that's applied to parameters of normalization layers
    # (typically the affine transformation)
    _C.SOLVER.WEIGHT_DECAY_NORM = 0.0

    _C.SOLVER.GAMMA = 0.1
    # The iteration number to decrease learning rate by GAMMA.
    _C.SOLVER.STEPS = (30000,)

    # All follows DETR settings
    _C.SOLVER.WARMUP_FACTOR = 1.0
    _C.SOLVER.WARMUP_ITERS = 10
    _C.SOLVER.WARMUP_METHOD = "linear"

    # Detectron v1 (and previous detection code) used a 2x higher LR and 0 WD for
    # biases. This is not useful (at least for recent models). You should avoid
    # changing these and they exist only to reproduce Detectron v1 training if
    # desired.
    _C.SOLVER.BIAS_LR_FACTOR = 1.0
    _C.SOLVER.WEIGHT_DECAY_BIAS = _C.SOLVER.WEIGHT_DECAY

    # Gradient clipping
    _C.SOLVER.CLIP_GRADIENTS = CN({"ENABLED": True})
    # Type of gradient clipping, currently 2 values are supported:
    # - "value": the absolute values of elements of each gradients are clipped
    # - "norm": the norm of the gradient for each parameter is clipped thus
    #   affecting all elements in the parameter
    _C.SOLVER.CLIP_GRADIENTS.CLIP_TYPE = "full_model"
    # Maximum absolute value used for clipping gradients
    _C.SOLVER.CLIP_GRADIENTS.CLIP_VALUE = 0.01
    # Floating point number p for L-p norm to be used with the "norm"
    # gradient clipping type; for L-inf, please specify .inf
    _C.SOLVER.CLIP_GRADIENTS.NORM_TYPE = 2.0

==> src/dla/odmodeling/distiller.py <==
import torch
from torch import nn
from torch.nn import functional as F

import torch.nn.functional as F
# from .utils import *

# from distiller_zoo import *

from detectron2.utils.registry import Registry

DISTILLER_REGISTRY = Registry("DISTILLER")  # noqa F401 isort:skip
DISTILLER_REGISTRY.__doc__ = """
Registry for meta-architectures, i.e. the whole model.

The registered object will be called with `obj(cfg)`
and expected to return a `nn.Module` object.
"""


def build_distiller(cfg, name, student, teacher):
    """
    Build the whole model architecture, defined by ``cfg.MODEL.META_ARCHITECTURE``.
    Note that it does not load any weights from ``cfg``.
    """
    model = DISTILLER_REGISTRY.get(name)(cfg, student, teacher)
    model.to(torch.device(cfg.MODEL.DEVICE))
    return model

@DISTILLER_REGISTRY.register()
class KDWrapper(nn.Module):
    """
    A wrapper class to implement different distillation 
    """
    def __init__(self, cfg, student, teacher) -> None:
        super().__init__()
        """
        student: student model
        teacher: teacher with wrapper
        """
        self.cfg = cfg
        self.student = [student]
        self.teacher = [teacher]

    def forward(self, features_dict, features_dict_tea):
        loss_dict = {}
        return loss_dict
    

==> src/dla/odmodeling/model.py <==
# from abc import abstractmethod
import torch
from torch import nn
from detectron2.utils.events import get_event_storage
# from .utils import *
from .distiller import build_distiller
from .teacher import build_teacher

# from detectron2.utils.events import EventWriter, get_event_storage


class Distillator(nn.Module):
    def __init__(self, cfg, student) -> None:
        super().__init__()
        self.cfg = cfg
        self.student_buffer = [student]  # as a printer

        self.teacher = build_teacher(cfg, student)

        distillers = []
        for dis_name in cfg.MODEL.DISTILLER.TYPES:
            distillers.append(build_distiller(
                cfg, dis_name, student, self.teacher))

        self.distillers = nn.ModuleList(distillers)

        self.register_buffer(
            "pixel_mean", torch.Tensor(cfg.MODEL.PIXEL_MEAN).view(-1, 1, 1))
        self.register_buffer(
            "pixel_std", torch.Tensor(cfg.MODEL.PIXEL_STD).view(-1, 1, 1))

    def forward(self, raw_output, forward_only=False, teacher_only=False):
        '''
        Input:
            batched_inputs, images, r_features, features, gts
        Output:
            losses_tea      : loss dict
            r_features_tea  : features from backbone
            features_tea    : features from FPN
        '''
        if teacher_only:
            loss_dict, _ = self.teacher(raw_output, None, None, None)
            return loss_dict

        r_feats = raw_output['backbone_feat']
        fpn_feats = raw_output['fpn_feat']
        batched_inputs = raw_output['batched_inputs']
        images = raw_output['images']
        iteration = raw_output['iteration']

        if iteration < self.cfg.MODEL.DISTILLER.BYPASS_DISTILL or iteration > self.cfg.MODEL.DISTILLER.BYPASS_DISTILL_AFTER:
            distill_flag = self.cfg.MODEL.DISTILLER.DISTILL_OFF
        else:
            distill_flag = self.cfg.MODEL.DISTILLER.DISTILL_ON

        raw_output['distill_flag'] = distill_flag

        storage = get_event_storage()
        storage.put_scalar('distill_flag', distill_flag, False)

        if forward_only:
            with torch.no_grad():
                loss_dict, feat_dict_tea = self.teacher(
                    batched_inputs, images, r_feats, fpn_feats)
        else:
            loss_dict, feat_dict_tea = self.teacher(
                batched_inputs, images, r_feats, fpn_feats)

        for i, distiller in enumerate(self.distillers):
            loss_d = distiller(raw_output, feat_dict_tea)
            loss_d = {'distill.%s.%s' % (i, k): v for k, v in loss_d.items()}
            loss_dict.update(loss_d)

        return loss_dict

==> src/dla/odmodeling/teacher.py <==
import os
from detectron2.config.config import CfgNode
from detectron2.config import get_cfg
import torch
from torch import nn
from torch.nn import functional as F
import detectron2.model_zoo

import torch.nn.functional as F
# from .utils import *
from .build import build_distill_configs
# from teacher_zoo import *

from detectron2.utils.registry import Registry
from detectron2.structures import ImageList
from detectron2.checkpoint import DetectionCheckpointer
from detectron2.modeling import build_model


TEACHER_REGISTRY = Registry("TEACHER")  # noqa F401 isort:skip
TEACHER_REGISTRY.__doc__ = """
Registry for meta-architectures, i.e. the whole model.

The registered object will be called with `obj(cfg)`
and expected to return a `nn.Module` object.
"""


def build_teacher(cfg, parent):
    """
    Build the whole model architecture, defined by ``cfg.MODEL.META_ARCHITECTURE``.
    Note that it does not load any weights from ``cfg``.
    """
    meta_arch = cfg.MODEL.DISTILLER.TEACHER
    model = TEACHER_REGISTRY.get(meta_arch)(cfg, parent)
    model.to(torch.device(cfg.MODEL.DEVICE))
    return model


def detach_wrapper(x, module):
    set_requires_grad(module, False)
    y = module(x)
    set_requires_grad(module, True)
    return y


def set_requires_grad(m, flag):
    for p in m.parameters():
        p.requires_grad = flag


def get_tea_cfg(cfg):
    cfg_ = get_cfg()
    cfg_.MODEL.DISTILLER = CfgNode()
    cfg_ = build_distill_configs(cfg_)
    cfg_.merge_from_file(os.path.join(
        'configs', cfg.MODEL.DISTILLER.MODEL_DISTILLER_CONFIG), allow_unsafe=True)
    return cfg_

def add_defaults_config(cfg):
    import model_zoo
    cfg = model_zoo.add_vitdet_defaults(cfg)
    cfg = model_zoo.add_dit_defaults(cfg)
    cfg = model_zoo.add_vanilla_vit_defaults(cfg)
    return cfg


@TEACHER_REGISTRY.register()
class ModelTeacher(nn.Module):
    def __init__(self, cfg, parent=None):
        super().__init__()
        self.cfg = cfg
        # self.dummy_params = nn.Parameter(torch.rand(1,1), requires_grad=True)               # to avoid zero parameter in teacher optimizer

        if cfg.MODEL.DISTILLER.MODEL_LOAD_OFFICIAL:
            cfg_ = detectron2.model_zoo.get_config(
                cfg.MODEL.DISTILLER.MODEL_DISTILLER_CONFIG, trained=True)

            if cfg.MODEL.DISTILLER.MODEL_DISTILLER_CONFIG.endswith('.py'):
                cfg_.model.backbone.bottom_up.stem.norm = \
                    cfg_.model.backbone.bottom_up.stages.norm = \
                    cfg_.model.backbone.norm = "FrozenBN"

                cfg_.model.roi_heads.box_head.conv_norm = \
                    cfg_.model.roi_heads.mask_head.conv_norm = "FrozenBN"

            device = cfg.MODEL.DEVICE
            if device is not None and isinstance(cfg_, CfgNode):
                cfg_.MODEL.DEVICE = device

            # print(device)

            if isinstance(cfg_, CfgNode):
                model = build_model(cfg_)
                DetectionCheckpointer(model).load(cfg_.MODEL.WEIGHTS)
            else:
                from detectron2.config import instantiate
                model = instantiate(cfg_.model)
                if device is not None:
                    model = model.to(device)
                if "train" in cfg_ and "init_checkpoint" in cfg_.train:
                    DetectionCheckpointer(model).load(
                        cfg_.train.init_checkpoint)

            pretrained_model = model
        # TO CHECK: cfg freeze and default setup
        elif cfg.MODEL.DISTILLER.MODEL_LOAD_FILE:
            cfg_ = get_cfg()
            cfg_ = add_defaults_config(cfg_)
            cfg_.merge_from_file(os.path.join('configs', cfg.MODEL.DISTILLER.MODEL_DISTILLER_CONFIG), allow_unsafe=True)
            cfg_.MODEL.DEVICE = device = cfg.MODEL.DEVICE

            pretrained_model = build_model(cfg_)
            DetectionCheckpointer(pretrained_model).load(cfg_.MODEL.WEIGHTS)
            print('Teacher Weights Loaded! FROM : ', str(cfg_.MODEL.WEIGHTS))
        else:
            cfg_ = get_tea_cfg(cfg)
            cfg_.MODEL.DEVICE = device = cfg.MODEL.DEVICE

            pretrained_model = build_model(cfg_)
            DetectionCheckpointer(pretrained_model).load(cfg_.MODEL.WEIGHTS)

        # we only leave backbone for distillation
        # we do not record the parameters
        for p in pretrained_model.parameters():
            p.requires_grad = False

        self.pretrained_model = [pretrained_model]
        self.model = [pretrained_model.backbone.bottom_up]
        # NOTE: pretrained model do not have backbone !
        pretrained_model.backbone.bottom_up = nn.Sequential()
        self.fpn = [pretrained_model.backbone]

        # pretrained_model.pixel_mean #
        self.pixel_mean = torch.tensor(
            cfg_.MODEL.PIXEL_MEAN, device=self.cfg.MODEL.DEVICE).view(-1, 1, 1)
        self.pixel_mean.requires_grad = False
        # pretrained_model.pixel_std #torch.tensor(cfg_.MODEL.PIXEL_STD, device=self.cfg.MODEL.DEVICE).view(-1, 1, 1)
        self.pixel_std = torch.tensor(
            cfg_.MODEL.PIXEL_STD, device=self.cfg.MODEL.DEVICE).view(-1, 1, 1)
        self.pixel_std.requires_grad = False

    def forward(self, batched_inputs, images, raw_outputs, fpn_outputs):
        # NOTE: Maybe add support for JIT
        # TODO: Modify for logit level distillation - Backbone + FPN implemented, Need to add + Head
        with torch.no_grad():
            images = [x["image"].to(self.cfg.MODEL.DEVICE)
                      for x in batched_inputs]
            images = [(x - self.pixel_mean) / self.pixel_std for x in images]

            images = ImageList.from_tensors(
                images, self.fpn[0].size_divisibility)

            r_feat = self.model[0](images.tensor)
        with torch.no_grad():
            feat = self.fpn[0](r_feat)
        
        teacher_loss_dict = {}      # Keeping it balnk in the wrapper

        return teacher_loss_dict, {'fpn_feat': feat, 'backbone_feat': r_feat, 'images': images}


==> src/dla/teacher_zoo/ICD_Teacher.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

from odmodeling.teacher import TEACHER_REGISTRY, ModelTeacher
from arch_utils.ICD_modules import *


@TEACHER_REGISTRY.register()
class ICDTeacher(ModelTeacher):
    """
    Instance Identification with model teacher
    use the pretrained model as teacher, train a feature extractor by identification task.
    """

    def __init__(self, cfg, parent=None):
        super().__init__(cfg, parent)
        hidden_dim = cfg.MODEL.DISTILLER.KD.HIDDEN_DIM
        self.parent_buffer = [parent]
        self.pos_embedding = PositionEmbeddingSine(
            hidden_dim//2, normalize=True)
        self.attention_module = build_decoder_module(
            cfg)  # DecoderWrapper(cfg)
        self.feat_keys = cfg.MODEL.DISTILLER.KD.INPUT_FEATS

        self.ins_encoder = build_instance_encoder(cfg)

        self.reconst_w = cfg.MODEL.DISTILLER.KD.VALUE_RECONST
        if self.reconst_w > 0:
            self.reconst_projector = nn.ModuleList([
                nn.Linear(hidden_dim, 256) for i in range(max(cfg.MODEL.DISTILLER.KD.ATT_LAYERS, 1))
            ])

    def concate_multiscale_reps(self, feat, pos_emb, mask):
        # permute and concate features form multiscale to a tensor in transformer definition
        keys = self.feat_keys

        feat = torch.cat([feat[k].flatten(2).permute(2, 0, 1)
                          for k in keys], 0)  # S, N, C
        pos_emb = torch.cat([pos_emb[k].flatten(2).permute(
            2, 0, 1) for k in keys], 0)  # S, N, C
        mask = torch.cat([mask[k].flatten(2).squeeze(1)
                          for k in keys], 1)  # N, S
        return feat, pos_emb, mask

    def forward(self, batched_inputs, images, raw_outputs, fpn_outputs):
        # get raw features
        _, tea_feat_dict = super().forward(
            batched_inputs, images, raw_outputs, fpn_outputs)

        images = tea_feat_dict['images']
        tea_raw_feat, tea_fpn_feat = tea_feat_dict['backbone_feat'], tea_feat_dict['fpn_feat']

        # mask_out: zero for foreground, one for bg: BoolTensor(N, 1, H, W)
        mask_out = mask_out_padding(tea_fpn_feat, images)

        pos_embs = {k: self.pos_embedding(
            tea_fpn_feat[k], mask_out[k]) for k in self.feat_keys}

        # feat, pos: [S, N, C]; mask: [N, S], Note that mask has not normalized by softmax
        feat_k, pos_embs, mask_padding = self.concate_multiscale_reps(
            tea_fpn_feat, pos_embs, mask_out)

        feat_v = feat_k

        # instance encoding: [K, N, C], ins_mask: bool[K, N], instance_gt: (0-1)[K, N]
        # NOTE: (0 for Fake Instance) in ins_mask
        ins_feat, ins_mask, ins_mask_gt = self.ins_encoder(
            batched_inputs, pro_feats=tea_fpn_feat)

        decoded_feat_list, att_mask_list, value_list = self.attention_module(
            ins_feat, feat_k, feat_v, query_mask=ins_mask, key_padding_mask=mask_padding, pos_embedding=pos_embs)

        loss_dict = self.loss(decoded_feat_list, ins_mask, ins_mask_gt)

        aux_feat = {
            'mask_out': mask_out,
            'pos_embs': pos_embs,
            'mask_padding': mask_padding,
            'encoded_ins': (ins_feat, ins_mask, ins_mask_gt),
            'decoded_feat': decoded_feat_list,
            'decoded_mask': att_mask_list,
            'decoded_value': value_list,
        }

        if self.reconst_w > 0:
            loss_dict['loss_reconst'] = self.loss_reconst(feat_v, value_list)

        return loss_dict, {'fpn_feat': tea_fpn_feat, 'backbone_feat': tea_raw_feat, 'aux_feat': aux_feat}

    def loss_reconst(self, feat_v, value_list):
        # This is an option motivated by Information Bottleneck, which minimizes reconstruction loss
        # feat_v : [seq_len, bsz, hidden_dim]
        feat_v = feat_v.detach()
        loss = 0.0
        for i, value in enumerate(value_list):
            # value : [seq_len, bsz, num_heads, head_dim]
            value = value.flatten(2)
            value = self.reconst_projector[i](value)
            loss += F.mse_loss(value, feat_v)

        return loss / (i + 1)

    def loss(self, feat_list, ins_mask, ins_mask_gt):
        # this is the identification loss that identifies a given instance is real or fake

        loss_dict = {}
        for i, dfeat in enumerate(feat_list):
            loss = self.ins_encoder.loss(dfeat, ins_mask_gt, ins_mask)
            loss = {'tea.%s.%s' % (i, k): v for k, v in loss.items()}
            loss_dict.update(loss)

        return loss_dict

==> src/dla/teacher_zoo/__init__.py <==
from .ICD_Teacher import ICDTeacher

__all__ = [
    "ICD_Teacher",
    ]

==> src/dla/train_distill_net.py <==
#!/usr/bin/env python
# Codes contributed by Zijian Kang: Copyright (c) Megvii Inc. and its affiliates. All Rights Reserved
# Codes contributed by detectron2: Copyright (c) Facebook, Inc. and its affiliates. All Rights Reserved
"""
Detectron2 training script with a plain training loop.

This script reads a given config file and runs the training or evaluation.
It is an entry point that is able to train standard models in detectron2.

In order to let one script support training of many models,
this script contains logic that are specific to these built-in models and therefore
may not be suitable for your own project.
For example, your research project perhaps only needs a single "evaluator".

Therefore, we recommend you to use detectron2 as a library and take
this file as an example of how to use the library.
You may want to write your own script with your datasets and other customizations.

Compared to "train_net.py", this script supports fewer default features.
It also includes fewer abstraction, therefore is easier to add custom logic.
"""

import logging
import os
from collections import OrderedDict
import torch
# from torch import distributed
from torch.nn.parallel import DistributedDataParallel

from detectron2.structures import ImageList
from detectron2.solver.build import maybe_add_gradient_clipping
import detectron2.utils.comm as comm
from detectron2.checkpoint import DetectionCheckpointer, PeriodicCheckpointer
from detectron2.config import get_cfg
from detectron2.data import (
    MetadataCatalog,
    build_detection_test_loader,
    build_detection_train_loader,
)
from utils import (
    my_build_optimizer,
    AllMetricPrinter
)
from odmodeling.build import build_distill_configs

from detectron2.evaluation.evaluator import *
from detectron2.engine import default_argument_parser, default_setup, launch
from detectron2.evaluation import (
    CityscapesInstanceEvaluator,
    CityscapesSemSegEvaluator,
    COCOEvaluator,
    COCOPanopticEvaluator,
    DatasetEvaluators,
    LVISEvaluator,
    PascalVOCDetectionEvaluator,
    SemSegEvaluator,
    inference_on_dataset,
    print_csv_format,
)
from detectron2.modeling import build_model
from detectron2.solver import build_lr_scheduler, build_optimizer
from detectron2.utils.events import (
    CommonMetricPrinter,
    EventStorage,
    JSONWriter,
    TensorboardXWriter,
)
from detectron2.data.datasets import register_coco_instances

# import to register
import odmodeling.distiller
import odmodeling.model
import odmodeling.teacher
import arch_utils
import distiller_zoo
import teacher_zoo
import model_zoo

logger = logging.getLogger("detectron2")

DATAROOT = '/data2/users/abanerjee/DocLayNet_core'

def get_evaluator(cfg, dataset_name, output_folder=None):
    """
    Create evaluator(s) for a given dataset.
    This uses the special metadata "evaluator_type" associated with each builtin dataset.
    For your own dataset, you can simply create an evaluator manually in your
    script and do not have to worry about the hacky if-else logic here.
    """
    if output_folder is None:
        output_folder = os.path.join(cfg.OUTPUT_DIR, "inference")
    evaluator_list = []
    evaluator_type = MetadataCatalog.get(dataset_name).evaluator_type
    if evaluator_type in ["sem_seg", "coco_panoptic_seg"]:
        evaluator_list.append(
            SemSegEvaluator(
                dataset_name,
                distributed=True,
                num_classes=cfg.MODEL.SEM_SEG_HEAD.NUM_CLASSES,
                ignore_label=cfg.MODEL.SEM_SEG_HEAD.IGNORE_VALUE,
                output_dir=output_folder,
            )
        )
    if evaluator_type in ["coco", "coco_panoptic_seg"]:
        evaluator_list.append(COCOEvaluator(dataset_name, cfg, True, output_folder))
    if evaluator_type == "coco_panoptic_seg":
        evaluator_list.append(COCOPanopticEvaluator(dataset_name, output_folder))
    if evaluator_type == "cityscapes_instance":
        assert (
            torch.cuda.device_count() >= comm.get_rank()
        ), "CityscapesEvaluator currently do not work with multiple machines."
        return CityscapesInstanceEvaluator(dataset_name)
    if evaluator_type == "cityscapes_sem_seg":
        assert (
            torch.cuda.device_count() >= comm.get_rank()
        ), "CityscapesEvaluator currently do not work with multiple machines."
        return CityscapesSemSegEvaluator(dataset_name)
    if evaluator_type == "pascal_voc":
        return PascalVOCDetectionEvaluator(dataset_name)
    if evaluator_type == "lvis":
        return LVISEvaluator(dataset_name, cfg, True, output_folder)
    if len(evaluator_list) == 0:
        raise NotImplementedError(
            "no Evaluator for the dataset {} with the type {}".format(dataset_name, evaluator_type)
        )
    if len(evaluator_list) == 1:
        return evaluator_list[0]
    return DatasetEvaluators(evaluator_list)


def do_test(cfg, model):
    results = OrderedDict()
    for dataset_name in cfg.DATASETS.TEST:
        data_loader = build_detection_test_loader(cfg, dataset_name)
        evaluator = get_evaluator(
            cfg, dataset_name, os.path.join(cfg.OUTPUT_DIR, "inference", dataset_name)
        )
        results_i = inference_on_dataset(model, data_loader, evaluator)
        results[dataset_name] = results_i
        if comm.is_main_process():
            logger.info("Evaluation results for {} in csv format:".format(dataset_name))
            print_csv_format(results_i)
    if len(results) == 1:
        results = list(results.values())[0]
    return results


def do_train(cfg, model, teacher, resume=False):
    model.train()
    optimizer = my_build_optimizer(cfg, model)
    scheduler = build_lr_scheduler(cfg, optimizer)

    # cfg_ = cfg.MODEL.DISTILLER
    # cfg_ = odmodeling.teacher.add_defaults_config(cfg_)
    teacher_opt = my_build_optimizer(cfg.MODEL.DISTILLER, teacher)
    teacher_sche = build_lr_scheduler(cfg.MODEL.DISTILLER, teacher_opt)         # TODO: Check error with scheduler if any!

    checkpointer = DetectionCheckpointer(
        model, cfg.OUTPUT_DIR, optimizer=optimizer, scheduler=scheduler, teacher=teacher, teacher_opt=teacher_opt, teacher_sche=teacher_sche,
    )
    start_iter = (
        checkpointer.resume_or_load(cfg.MODEL.WEIGHTS, resume=resume).get("iteration", -1) + 1
    )
    max_iter = cfg.SOLVER.MAX_ITER

    if comm.get_world_size() > 1:
        module = model.module
        tea_module = teacher.module
    else:
        module = model
        tea_module = teacher

    # TO CHECK : Loading weights!

    if start_iter == 0:
        # load teacher during startup. optional features
        if cfg.MODEL.DISTILLER.PRELOAD_TEACHER != '':
            teacher_ckpt = torch.load(
                cfg.MODEL.DISTILLER.PRELOAD_TEACHER, map_location='cpu')
            assert cfg.MODEL.DISTILLER.PRELOAD_TYPE in ['all', 'teacher_only', 'none', 'vanilla']
            if cfg.MODEL.DISTILLER.PRELOAD_TYPE == 'all':
                # load teacher and distiller
                mskeys, unexp_keys = teacher.load_state_dict(
                    teacher_ckpt['teacher'])
                if comm.is_main_process():
                    logger.info(
                        'Loading Pretrained Teacher Module Finished (all) !!')
                    logger.info('Loaded From: <%s> \n Loaded keys: <%s>' % (
                        cfg.MODEL.DISTILLER.PRELOAD_TEACHER, teacher_ckpt['teacher'].keys()))
                    logger.warning(
                        'Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))
            elif cfg.MODEL.DISTILLER.PRELOAD_TYPE == 'teacher_only':
                # only load teacher
                # NOTE: here we assume teacher is trained with DDP
                teacher_ckpt = {k.replace('module.teacher.', ''): v for k,
                                v in teacher_ckpt['teacher'].items() if 'module.teacher.' in k}
                mskeys, unexp_keys = tea_module.teacher.load_state_dict(
                    teacher_ckpt)
                if comm.is_main_process():
                    logger.info(
                        'Loading Pretrained Teacher Module Finished (teacher_only) !!')
                    logger.info('Loaded From: <%s> \n Loaded keys: <%s>' % (
                        cfg.MODEL.DISTILLER.PRELOAD_TEACHER, teacher_ckpt.keys()))
                    logger.warning(
                        'Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))
            elif cfg.MODEL.DISTILLER.PRELOAD_TYPE == 'vanilla':
                # DetectionCheckpointer(tea_module.teacher., save_dir='teacher_outputs').resume_or_load(cfg.MODEL.DISTILLER.PRELOAD_TEACHER, resume=args.resume)
                pass
            elif cfg.MODEL.DISTILLER.PRELOAD_TYPE == 'none':
                print('Teacher already loaded in ModelTeacher!')

        if cfg.MODEL.DISTILLER.PRELOAD_FPN:
            # load teacher FPN to the student
            ckpt = {k: v for k, v in tea_module.teacher.fpn[0].state_dict(
            ).items() if 'bottom_up' not in k}
            origin_dict = module.backbone.state_dict()
            origin_dict.update(ckpt)
            mskeys, unexp_keys = module.backbone.load_state_dict(origin_dict)
            if comm.is_main_process():
                logger.info('Loading Pretrained FPN Module Finished !!')
                logger.warning(
                    'Incompatible Keys: <%s>' % [k for k in tea_module.teacher.fpn[0].state_dict() if k not in origin_dict])
                logger.warning(
                    'Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))

        if cfg.MODEL.DISTILLER.PRELOAD_HEAD:
            # load teacher detection head to the student
            origin_dict = module.state_dict()
            ckpt = {k: v for k, v in tea_module.teacher.pretrained_model[0].state_dict(
            ).items() if ('backbone' not in k) and ('pixel_' not in k) and (k in origin_dict)}
            origin_dict.update(ckpt)
            mskeys, unexp_keys = module.load_state_dict(origin_dict)

            if comm.is_main_process():
                logger.info('Loading Pretrained Detection Head Finished !!')
                logger.warning(
                    'Incompatible Keys: <%s>' % [k for k in tea_module.teacher.pretrained_model[0].state_dict() if k not in origin_dict])
                logger.warning(
                    'Incompatible: <%s> \n Unexpected: <%s>' % (mskeys, unexp_keys))

    #################
    
    pretrain_iter = cfg.MODEL.DISTILLER.PRETRAIN_TEACHER_ITERS
    periodic_checkpointer = PeriodicCheckpointer(
        checkpointer, cfg.SOLVER.CHECKPOINT_PERIOD, max_iter=max_iter+pretrain_iter
    )

    writers = (
        [
            AllMetricPrinter(logger, max_iter),
            JSONWriter(os.path.join(cfg.OUTPUT_DIR, "metrics.json")),
            TensorboardXWriter(cfg.OUTPUT_DIR),
        ]
        if comm.is_main_process()
        else []
    )

    buffer_fpn = [None]
    def _f_fpn_hook(m, xin, xout):
        if m.train():
            buffer_fpn[0] = xout
    module.backbone.register_forward_hook(_f_fpn_hook)
    
    buffer_raw = [None]
    def _f_raw_hook(m, xin, xout):
        if m.train():
            buffer_raw[0] = xout
    module.backbone.bottom_up.register_forward_hook(_f_raw_hook)

    PIXEL_MEAN = tea_module.pixel_mean
    PIXEL_STD = tea_module.pixel_std

    # compared to "train_net.py", we do not support accurate timing and
    # precise BN here, because they are not trivial to implement in a small training loop
    data_loader = build_detection_train_loader(cfg)
    logger.info("Starting training from iteration {}".format(start_iter))
    with EventStorage(max(0, start_iter - pretrain_iter)) as storage:
        for data, _iteration in zip(data_loader, range(start_iter, max_iter + pretrain_iter)):
            if _iteration < pretrain_iter:
                teacher_opt.zero_grad()
                loss_dict = teacher(data, teacher_only=True)
                losses = sum(loss_dict.values())
                # losses = torch.sum(torch.stack(list(loss_dict.values())))         # alternate computation for MacOS
                assert torch.isfinite(losses).all(), loss_dict
                losses.backward()

                if cfg.MODEL.DISTILLER.SOLVER.CLIP_GRADIENTS.CLIP_TYPE == "full_model" and cfg.MODEL.DISTILLER.SOLVER.CLIP_GRADIENTS.CLIP_VALUE > 0.0:
                    norm = torch.nn.utils.clip_grad_norm_(
                        teacher.parameters(), cfg.MODEL.DISTILLER.SOLVER.CLIP_GRADIENTS.CLIP_VALUE)
                    storage.put_scalar('log_tea_grad_norm', norm)

                teacher_opt.step()

                loss_dict_reduced = {k: v.item() for k, v in comm.reduce_dict(loss_dict).items()}

                if _iteration % 20 == 0:
                    logger.info('Pretrain Teacher: <%d/%d> %s' %
                                (_iteration, pretrain_iter, loss_dict_reduced))

                periodic_checkpointer.step(_iteration)
                continue

            iteration = _iteration - pretrain_iter
            storage.iter = iteration

            fix_backbone = iteration < cfg.MODEL.DISTILLER.FIX_BACKBONE_BEFORE
            fix_head = iteration < cfg.MODEL.DISTILLER.FIX_HEAD_BEFORE
            forward_only = False

            if iteration > cfg.MODEL.DISTILLER.STOP_JOINT:
                forward_only = True

            loss_dict = model(data)

            images = [x['image'].to(torch.device(cfg.MODEL.DEVICE)) for x in data]
            images = [(x - PIXEL_MEAN) / PIXEL_STD for x in images]
            SD = module.backbone.size_divisibility
            images = ImageList.from_tensors(
                images, SD)
            raw_feat = {
                'backbone_feat': buffer_raw[0],
                'fpn_feat': buffer_fpn[0],
                'batched_inputs': data,
                'images': images
            }
            raw_feat['iteration'] = iteration

            loss_tea_dict = teacher(raw_feat, forward_only=forward_only)
            del raw_feat

            if cfg.MODEL.DISTILLER.DISTILL_FLAG == 'distill_only':
                loss_dict = {} # resetting supervised losses to zero
                loss_dict.update(loss_tea_dict)
            elif cfg.MODEL.DISTILLER.DISTILL_FLAG == 'distill_and_supervision':
                loss_dict.update(loss_tea_dict)
            elif cfg.MODEL.DISTILLER.DISTILL_FLAG == 'supervision_only':
                del loss_tea_dict
            else:
                print('Invalid Loss Option')
                assert False

            losses = sum(loss_dict.values())
            assert torch.isfinite(losses).all(), loss_dict

            optimizer.zero_grad()
            teacher_opt.zero_grad()
            losses.backward()

            loss_dict_reduced = {k: v.item() for k, v in comm.reduce_dict(loss_dict).items()}
            losses_reduced = sum(loss for loss in loss_dict_reduced.values())

            if comm.is_main_process():
                storage.put_scalars(total_loss=losses_reduced, **loss_dict_reduced)

            if fix_backbone:
                for p in module.backbone.parameters():
                    p.grad = None

            # if fix_head:
            #     for p in module.head.parameters():
            #         p.grad = None

            if fix_head:
                for p in module.proposal_generator.parameters():
                    p.grad = None
                
                for p in module.roi_heads.parameters():
                    p.grad = None

            if forward_only:
                for p in tea_module.teacher.parameters():
                    p.grad = None

            if cfg.SOLVER.CLIP_GRADIENTS.CLIP_TYPE == "full_model" and cfg.SOLVER.CLIP_GRADIENTS.CLIP_VALUE > 0.0:
                norm = torch.nn.utils.clip_grad_norm_(
                    model.parameters(), cfg.SOLVER.CLIP_GRADIENTS.CLIP_VALUE)
                storage.put_scalar('log_grad_norm', norm)

            if cfg.MODEL.DISTILLER.SOLVER.CLIP_GRADIENTS.CLIP_TYPE == "full_model" and cfg.MODEL.DISTILLER.SOLVER.CLIP_GRADIENTS.CLIP_VALUE > 0.0:
                norm = torch.nn.utils.clip_grad_norm_(
                    teacher.parameters(), cfg.MODEL.DISTILLER.SOLVER.CLIP_GRADIENTS.CLIP_VALUE)
                storage.put_scalar('log_tea_grad_norm', norm)

            optimizer.step()
            teacher_opt.step()

            del loss_dict_reduced, losses_reduced, losses, loss_dict, loss_tea_dict
            buffer_fpn[0], buffer_raw[0] = None, None
            # torch.cuda.empty_cache()

            storage.put_scalar(
                "lr", optimizer.param_groups[0]["lr"], smoothing_hint=False)
            storage.put_scalar(
                "lr.tea", teacher_opt.param_groups[0]["lr"], smoothing_hint=False)
            scheduler.step()
            if not forward_only:
                # NOTE: teacher is fixed, therefore no need to decay weight decay
                teacher_sche.step()

            if (
                cfg.TEST.EVAL_PERIOD > 0
                and (iteration + 1) % cfg.TEST.EVAL_PERIOD == 0
                and iteration != max_iter - 1
            ):
                do_test(cfg, model)
                comm.synchronize()

            if iteration + pretrain_iter - start_iter > 5 and (
                (iteration + 1) % 20 == 0 or iteration == max_iter - 1
            ):
                for writer in writers:
                    writer.write()
            periodic_checkpointer.step(_iteration)


def setup(args):
    """
    Create configs and perform basic setups.
    """
    cfg = get_cfg()
    cfg = build_distill_configs(cfg)

    cfg.merge_from_file(args.config_file)

    cfg.merge_from_list(args.opts)

    if len(cfg.EXTRA_CFG) > 0:
        for cf_file in cfg.EXTRA_CFG:
            cfg.merge_from_file(cf_file)

    # copy max iters
    cfg.MODEL.DISTILLER.SOLVER.MAX_ITER = cfg.SOLVER.MAX_ITER
    # if we use steps, we use the same
    cfg.MODEL.DISTILLER.SOLVER.STEPS = cfg.SOLVER.STEPS

    cfg.freeze()
    default_setup(
        cfg, args
    )  # if you don't like any of the default setup, write your own setup code
    return cfg


def main(args):
    # Registering DocLayNet
    register_coco_instances(
        "doclaynet_train",
        {},
        f"{DATAROOT}/COCO/train.json",
        f"{DATAROOT}/PNG"
    )

    register_coco_instances(
        "doclaynet_val",
        {},
        f"{DATAROOT}/COCO/val.json",
        f"{DATAROOT}/PNG"
    )

    register_coco_instances(
        "doclaynet_test",
        {},
        f"{DATAROOT}/COCO/test.json",
        f"{DATAROOT}/PNG"
    )

    MetadataCatalog.get("doclaynet_train").thing_classes = ['Caption', 'Footnote', 'Formula', 'List-item', 'Page-footer', 'Page-header', 'Picture', 'Section-header', 'Table', 'Text', 'Title']
    MetadataCatalog.get("doclaynet_val").thing_classes = ['Caption', 'Footnote', 'Formula', 'List-item', 'Page-footer', 'Page-header', 'Picture', 'Section-header', 'Table', 'Text', 'Title']

    cfg = setup(args)

    model = build_model(cfg)
    teacher = odmodeling.model.Distillator(cfg, model)

    model.to(torch.device(cfg.MODEL.DEVICE))
    teacher.to(torch.device(cfg.MODEL.DEVICE))

    logger.info("Model:\n{}".format(model))
    logger.info("Teacher:\n{}".format(teacher))

    if args.eval_only:
        DetectionCheckpointer(model, save_dir=cfg.OUTPUT_DIR).resume_or_load(
            cfg.MODEL.WEIGHTS, resume=args.resume
        )
        return do_test(cfg, model)

    distributed = comm.get_world_size() > 1
    if distributed:
        model = DistributedDataParallel(
            model, device_ids=[comm.get_local_rank()], broadcast_buffers=False, find_unused_parameters=True
        )
        teacher = DistributedDataParallel(
            teacher, device_ids=[comm.get_local_rank()], broadcast_buffers=False, find_unused_parameters=True
        )

    do_train(cfg, model, teacher, resume=args.resume)
    return do_test(cfg, model)


if __name__ == "__main__":
    args = default_argument_parser().parse_args()
    print("Command Line Args:", args)
    
    # if args.machine_rank == 0:
    #     import subprocess
    #     master_ip = subprocess.check_output(['hostname', '--fqdn']).decode("utf-8")
    #     master_ip = str(master_ip).strip()
    #     # args.dist_url = 'tcp://{}:23456'.format(master_ip)
    #     print(args.dist_url)

    launch(
        main,
        args.num_gpus,
        num_machines=args.num_machines,
        machine_rank=args.machine_rank,
        dist_url=args.dist_url,
        args=(args,),
    )

==> src/dla/train_net.py <==
#!/usr/bin/env python
# Codes contributed by Zijian Kang: Copyright (c) Megvii Inc. and its affiliates. All Rights Reserved
# Codes contributed by detectron2: Copyright (c) Facebook, Inc. and its affiliates. All Rights Reserved
"""
Detectron2 training script with a plain training loop.

This script reads a given config file and runs the training or evaluation.
It is an entry point that is able to train standard models in detectron2.

In order to let one script support training of many models,
this script contains logic that are specific to these built-in models and therefore
may not be suitable for your own project.
For example, your research project perhaps only needs a single "evaluator".

Therefore, we recommend you to use detectron2 as a library and take
this file as an example of how to use the library.
You may want to write your own script with your datasets and other customizations.

Compared to "train_net.py", this script supports fewer default features.
It also includes fewer abstraction, therefore is easier to add custom logic.
"""

import logging
import os
from collections import OrderedDict
import torch
from torch.nn.parallel import DistributedDataParallel

import detectron2.utils.comm as comm
from detectron2.checkpoint import DetectionCheckpointer, PeriodicCheckpointer
from detectron2.config import get_cfg
from detectron2.data import (
    MetadataCatalog,
    build_detection_test_loader,
    build_detection_train_loader,
)
from detectron2.engine import default_argument_parser, default_setup, default_writers, launch
from detectron2.evaluation import (
    CityscapesInstanceEvaluator,
    CityscapesSemSegEvaluator,
    COCOEvaluator,
    COCOPanopticEvaluator,
    DatasetEvaluators,
    LVISEvaluator,
    PascalVOCDetectionEvaluator,
    SemSegEvaluator,
    inference_on_dataset,
    print_csv_format,
)
from detectron2.modeling import build_model
from detectron2.solver import build_lr_scheduler, build_optimizer
from detectron2.utils.events import (
    CommonMetricPrinter,
    EventStorage,
    JSONWriter,
    TensorboardXWriter,
)
from utils import my_build_optimizer
from odmodeling.build import build_distill_configs

logger = logging.getLogger("detectron2")


def get_evaluator(cfg, dataset_name, output_folder=None):
    """
    Create evaluator(s) for a given dataset.
    This uses the special metadata "evaluator_type" associated with each builtin dataset.
    For your own dataset, you can simply create an evaluator manually in your
    script and do not have to worry about the hacky if-else logic here.
    """
    if output_folder is None:
        output_folder = os.path.join(cfg.OUTPUT_DIR, "inference")
    evaluator_list = []
    evaluator_type = MetadataCatalog.get(dataset_name).evaluator_type
    if evaluator_type in ["sem_seg", "coco_panoptic_seg"]:
        evaluator_list.append(
            SemSegEvaluator(
                dataset_name,
                distributed=True,
                num_classes=cfg.MODEL.SEM_SEG_HEAD.NUM_CLASSES,
                ignore_label=cfg.MODEL.SEM_SEG_HEAD.IGNORE_VALUE,
                output_dir=output_folder,
            )
        )
    if evaluator_type in ["coco", "coco_panoptic_seg"]:
        evaluator_list.append(COCOEvaluator(dataset_name, cfg, True, output_folder))
    if evaluator_type == "coco_panoptic_seg":
        evaluator_list.append(COCOPanopticEvaluator(dataset_name, output_folder))
    if evaluator_type == "cityscapes_instance":
        assert (
            torch.cuda.device_count() >= comm.get_rank()
        ), "CityscapesEvaluator currently do not work with multiple machines."
        return CityscapesInstanceEvaluator(dataset_name)
    if evaluator_type == "cityscapes_sem_seg":
        assert (
            torch.cuda.device_count() >= comm.get_rank()
        ), "CityscapesEvaluator currently do not work with multiple machines."
        return CityscapesSemSegEvaluator(dataset_name)
    if evaluator_type == "pascal_voc":
        return PascalVOCDetectionEvaluator(dataset_name)
    if evaluator_type == "lvis":
        return LVISEvaluator(dataset_name, cfg, True, output_folder)
    if len(evaluator_list) == 0:
        raise NotImplementedError(
            "no Evaluator for the dataset {} with the type {}".format(dataset_name, evaluator_type)
        )
    if len(evaluator_list) == 1:
        return evaluator_list[0]
    return DatasetEvaluators(evaluator_list)


def do_test(cfg, model):
    results = OrderedDict()
    for dataset_name in cfg.DATASETS.TEST:
        data_loader = build_detection_test_loader(cfg, dataset_name)
        evaluator = get_evaluator(
            cfg, dataset_name, os.path.join(cfg.OUTPUT_DIR, "inference", dataset_name)
        )
        results_i = inference_on_dataset(model, data_loader, evaluator)
        results[dataset_name] = results_i
        if comm.is_main_process():
            logger.info("Evaluation results for {} in csv format:".format(dataset_name))
            print_csv_format(results_i)
    if len(results) == 1:
        results = list(results.values())[0]
    return results


def do_train(cfg, model, resume=False):
    model.train()
    optimizer = my_build_optimizer(cfg, model)
    scheduler = build_lr_scheduler(cfg, optimizer)

    checkpointer = DetectionCheckpointer(
        model, cfg.OUTPUT_DIR, optimizer=optimizer, scheduler=scheduler
    )
    start_iter = (
        checkpointer.resume_or_load(cfg.MODEL.WEIGHTS, resume=resume).get("iteration", -1) + 1
    )
    max_iter = cfg.SOLVER.MAX_ITER

    periodic_checkpointer = PeriodicCheckpointer(
        checkpointer, cfg.SOLVER.CHECKPOINT_PERIOD, max_iter=max_iter
    )

    # writers = (
    #     [
    #         CommonMetricPrinter(max_iter),
    #         JSONWriter(os.path.join(cfg.OUTPUT_DIR, "metrics.json")),
    #         TensorboardXWriter(cfg.OUTPUT_DIR),
    #     ]
    #     if comm.is_main_process()
    #     else []
    # )

    writers = default_writers(cfg.OUTPUT_DIR, max_iter) if comm.is_main_process() else []

    # compared to "train_net.py", we do not support accurate timing and
    # precise BN here, because they are not trivial to implement in a small training loop
    data_loader = build_detection_train_loader(cfg)
    logger.info("Starting training from iteration {}".format(start_iter))
    with EventStorage(start_iter) as storage:
        for data, iteration in zip(data_loader, range(start_iter, max_iter)):
            storage.iter = iteration

            loss_dict = model(data)
            losses = sum(loss_dict.values())
            assert torch.isfinite(losses).all(), loss_dict

            loss_dict_reduced = {k: v.item() for k, v in comm.reduce_dict(loss_dict).items()}
            losses_reduced = sum(loss for loss in loss_dict_reduced.values())
            if comm.is_main_process():
                storage.put_scalars(total_loss=losses_reduced, **loss_dict_reduced)

            optimizer.zero_grad()
            losses.backward()

            if cfg.SOLVER.CLIP_GRADIENTS.CLIP_TYPE == "full_model" and cfg.SOLVER.CLIP_GRADIENTS.CLIP_VALUE > 0.0:
                norm = torch.nn.utils.clip_grad_norm_(model.parameters(), cfg.SOLVER.CLIP_GRADIENTS.CLIP_VALUE)
                storage.put_scalar('log_grad_norm', norm)

            optimizer.step()
            storage.put_scalar("lr", optimizer.param_groups[0]["lr"], smoothing_hint=False)
            scheduler.step()

            if (
                cfg.TEST.EVAL_PERIOD > 0
                and (iteration + 1) % cfg.TEST.EVAL_PERIOD == 0
                and iteration != max_iter - 1
            ):
                do_test(cfg, model)
                # Compared to "train_net.py", the test results are not dumped to EventStorage
                comm.synchronize()

            if iteration - start_iter > 5 and (
                (iteration + 1) % 20 == 0 or iteration == max_iter - 1
            ):
                for writer in writers:
                    writer.write()
            periodic_checkpointer.step(iteration)


def setup(args):
    """
    Create configs and perform basic setups.
    """
    cfg = get_cfg()
    cfg = build_distill_configs(cfg)
    cfg.merge_from_file(args.config_file)
    cfg.merge_from_list(args.opts)

    cfg.freeze()
    default_setup(
        cfg, args
    )  # if you don't like any of the default setup, write your own setup code
    return cfg


def main(args):
    cfg = setup(args)

    model = build_model(cfg)
    logger.info("Model:\n{}".format(model))
    if args.eval_only:
        DetectionCheckpointer(model, save_dir=cfg.OUTPUT_DIR).resume_or_load(
            cfg.MODEL.WEIGHTS, resume=args.resume
        )
        return do_test(cfg, model)

    distributed = comm.get_world_size() > 1
    if distributed:
        model = DistributedDataParallel(
            model, device_ids=[comm.get_local_rank()], broadcast_buffers=False, find_unused_parameters=True
        )

    do_train(cfg, model, resume=args.resume)
    return do_test(cfg, model)


if __name__ == "__main__":
    args = default_argument_parser().parse_args()
    print("Command Line Args:", args)
    launch(
        main,
        args.num_gpus,
        num_machines=args.num_machines,
        machine_rank=args.machine_rank,
        dist_url=args.dist_url,
        args=(args,),
    )


==> src/dla/train_vanilla_teacher_net.py <==
#!/usr/bin/env python
# Copyright (c) Facebook, Inc. and its affiliates.
"""
Detectron2 training script with a plain training loop.

This script reads a given config file and runs the training or evaluation.
It is an entry point that is able to train standard models in detectron2.

In order to let one script support training of many models,
this script contains logic that are specific to these built-in models and therefore
may not be suitable for your own project.
For example, your research project perhaps only needs a single "evaluator".

Therefore, we recommend you to use detectron2 as a library and take
this file as an example of how to use the library.
You may want to write your own script with your datasets and other customizations.

Compared to "train_net.py", this script supports fewer default features.
It also includes fewer abstraction, therefore is easier to add custom logic.
"""

import logging
import os
from collections import OrderedDict
import torch
from torch.nn.parallel import DistributedDataParallel

import detectron2.utils.comm as comm
from detectron2.checkpoint import DetectionCheckpointer, PeriodicCheckpointer
from detectron2.config import get_cfg
from detectron2.data import (
    MetadataCatalog,
    build_detection_test_loader,
    build_detection_train_loader,
)
from detectron2.engine import default_argument_parser, default_setup, default_writers, launch
from detectron2.evaluation import (
    CityscapesInstanceEvaluator,
    CityscapesSemSegEvaluator,
    COCOEvaluator,
    COCOPanopticEvaluator,
    DatasetEvaluators,
    LVISEvaluator,
    PascalVOCDetectionEvaluator,
    SemSegEvaluator,
    inference_on_dataset,
    print_csv_format,
)
from detectron2.modeling import build_model
from detectron2.solver import build_lr_scheduler, build_optimizer
from detectron2.utils.events import EventStorage

from detectron2.data.datasets import register_coco_instances

from utils import (
    my_build_optimizer,
    AllMetricPrinter
)

# import odmodeling.distiller
# import odmodeling.model
# import odmodeling.teacher
import arch_utils
# import distiller_zoo
# import teacher_zoo
import model_zoo

logger = logging.getLogger("detectron2")

DATAROOT = '/data2/users/abanerjee/DocLayNet_core'
 
def add_default_config(cfg_):
    cfg_ = model_zoo.add_vitdet_defaults(cfg_)
    cfg_ = model_zoo.add_dit_defaults(cfg_)
    cfg_ = model_zoo.add_vanilla_vit_defaults(cfg_)
    return cfg_

def get_evaluator(cfg, dataset_name, output_folder=None):
    """
    Create evaluator(s) for a given dataset.
    This uses the special metadata "evaluator_type" associated with each builtin dataset.
    For your own dataset, you can simply create an evaluator manually in your
    script and do not have to worry about the hacky if-else logic here.
    """
    if output_folder is None:
        output_folder = os.path.join(cfg.OUTPUT_DIR, "inference")
    evaluator_list = []
    evaluator_type = MetadataCatalog.get(dataset_name).evaluator_type
    if evaluator_type in ["sem_seg", "coco_panoptic_seg"]:
        evaluator_list.append(
            SemSegEvaluator(
                dataset_name,
                distributed=True,
                output_dir=output_folder,
            )
        )
    if evaluator_type in ["coco", "coco_panoptic_seg"]:
        evaluator_list.append(COCOEvaluator(dataset_name, output_dir=output_folder))
    if evaluator_type == "coco_panoptic_seg":
        evaluator_list.append(COCOPanopticEvaluator(dataset_name, output_folder))
    if evaluator_type == "cityscapes_instance":
        return CityscapesInstanceEvaluator(dataset_name)
    if evaluator_type == "cityscapes_sem_seg":
        return CityscapesSemSegEvaluator(dataset_name)
    if evaluator_type == "pascal_voc":
        return PascalVOCDetectionEvaluator(dataset_name)
    if evaluator_type == "lvis":
        return LVISEvaluator(dataset_name, cfg, True, output_folder)
    if len(evaluator_list) == 0:
        raise NotImplementedError(
            "no Evaluator for the dataset {} with the type {}".format(dataset_name, evaluator_type)
        )
    if len(evaluator_list) == 1:
        return evaluator_list[0]
    return DatasetEvaluators(evaluator_list)


def do_test(cfg, model):
    results = OrderedDict()
    for dataset_name in cfg.DATASETS.TEST:
        data_loader = build_detection_test_loader(cfg, dataset_name)
        evaluator = get_evaluator(
            cfg, dataset_name, os.path.join(cfg.OUTPUT_DIR, "inference", dataset_name)
        )
        results_i = inference_on_dataset(model, data_loader, evaluator)
        results[dataset_name] = results_i
        if comm.is_main_process():
            logger.info("Evaluation results for {} in csv format:".format(dataset_name))
            print_csv_format(results_i)
    if len(results) == 1:
        results = list(results.values())[0]
    return results


def do_train(cfg, model, resume=False):
    model.train()
    # optimizer = build_optimizer(cfg, model)
    optimizer = my_build_optimizer(cfg, model)
    scheduler = build_lr_scheduler(cfg, optimizer)

    checkpointer = DetectionCheckpointer(
        model, cfg.OUTPUT_DIR, optimizer=optimizer, scheduler=scheduler
    )
    start_iter = (
        checkpointer.resume_or_load(cfg.MODEL.WEIGHTS, resume=resume).get("iteration", -1) + 1
    )
    max_iter = cfg.SOLVER.MAX_ITER

    periodic_checkpointer = PeriodicCheckpointer(
        checkpointer, cfg.SOLVER.CHECKPOINT_PERIOD, max_iter=max_iter
    )

    writers = default_writers(cfg.OUTPUT_DIR, max_iter) if comm.is_main_process() else []

    # compared to "train_net.py", we do not support accurate timing and
    # precise BN here, because they are not trivial to implement in a small training loop
    data_loader = build_detection_train_loader(cfg)
    logger.info("Starting training from iteration {}".format(start_iter))
    with EventStorage(start_iter) as storage:
        for data, iteration in zip(data_loader, range(start_iter, max_iter)):
            storage.iter = iteration

            loss_dict = model(data)
            losses = sum(loss_dict.values())
            assert torch.isfinite(losses).all(), loss_dict

            loss_dict_reduced = {k: v.item() for k, v in comm.reduce_dict(loss_dict).items()}
            losses_reduced = sum(loss for loss in loss_dict_reduced.values())
            if comm.is_main_process():
                storage.put_scalars(total_loss=losses_reduced, **loss_dict_reduced)

            optimizer.zero_grad()
            losses.backward()
            optimizer.step()
            storage.put_scalar("lr", optimizer.param_groups[0]["lr"], smoothing_hint=False)
            scheduler.step()

            if (
                cfg.TEST.EVAL_PERIOD > 0
                and (iteration + 1) % cfg.TEST.EVAL_PERIOD == 0
                and iteration != max_iter - 1
            ):
                do_test(cfg, model)
                # Compared to "train_net.py", the test results are not dumped to EventStorage
                comm.synchronize()

            if iteration - start_iter > 5 and (
                (iteration + 1) % 20 == 0 or iteration == max_iter - 1
            ):
                for writer in writers:
                    writer.write()
            periodic_checkpointer.step(iteration)


def setup(args, update_output=False):
    """
    Create configs and perform basic setups.
    """
    cfg = get_cfg()
    cfg = add_default_config(cfg)
    cfg.merge_from_file(args.config_file)
    if update_output:
        cfg.MODEL.WEIGHTS = os.path.join(os.path.dirname(args.config_file), "model_final.pth")
        cfg.OUTPUT_DIR = os.path.join(os.path.dirname(args.config_file), "inference", args.inference_dataset)
        cfg.DATASETS.TEST = 'doclaynet_test'
    cfg.merge_from_list(args.opts)
    cfg.freeze()
    default_setup(
        cfg, args
    )  # if you don't like any of the default setup, write your own setup code
    return cfg


def main(args):
    register_coco_instances(
        "doclaynet_train",
        {},
        f"{DATAROOT}/COCO/train.json",
        f"{DATAROOT}/PNG"
    )

    register_coco_instances(
        "doclaynet_val",
        {},
        f"{DATAROOT}/COCO/val.json",
        f"{DATAROOT}/PNG"
    )

    register_coco_instances(
        "doclaynet_test",
        {},
        f"{DATAROOT}/COCO/test.json",
        f"{DATAROOT}/PNG"
    )
    MetadataCatalog.get("doclaynet_train").thing_classes = ['Caption', 'Footnote', 'Formula', 'List-item', 'Page-footer', 'Page-header', 'Picture', 'Section-header', 'Table', 'Text', 'Title']
    MetadataCatalog.get("doclaynet_val").thing_classes = ['Caption', 'Footnote', 'Formula', 'List-item', 'Page-footer', 'Page-header', 'Picture', 'Section-header', 'Table', 'Text', 'Title']

    cfg = setup(args)

    model = build_model(cfg)
    logger.info("Model:\n{}".format(model))
    if args.eval_only:
        DetectionCheckpointer(model, save_dir=cfg.OUTPUT_DIR).resume_or_load(
            cfg.MODEL.WEIGHTS, resume=args.resume
        )
        return do_test(cfg, model)

    distributed = comm.get_world_size() > 1
    if distributed:
        model = DistributedDataParallel(
            model, device_ids=[comm.get_local_rank()], broadcast_buffers=False
        )

    do_train(cfg, model, resume=args.resume)
    return do_test(cfg, model)


if __name__ == "__main__":
    args = default_argument_parser().parse_args()
    print("Command Line Args:", args)
    launch(
        main,
        args.num_gpus,
        num_machines=args.num_machines,
        machine_rank=args.machine_rank,
        dist_url=args.dist_url,
        args=(args,),
    )


==> src/dla/utils.py <==
# Codes contributed by Zijian Kang: Copyright (c) Megvii Inc. and its affiliates. All Rights Reserved
# Codes contributed by detectron2: Copyright (c) Facebook, Inc. and its affiliates. All Rights Reserved
import datetime
import time

from detectron2.config import CfgNode as CN
from detectron2.utils.events import EventWriter, get_event_storage
import numpy as np
import torch.utils.data

import torch.nn as nn

from detectron2.utils.env import seed_all_rng

from detectron2.evaluation.evaluator import *
from detectron2.solver.build import maybe_add_gradient_clipping

"""
This file contains the default logic to build a dataloader for training or testing.
"""


def worker_init_reset_seed(worker_id):
    seed_all_rng(np.random.randint(2 ** 31) + worker_id)


def my_build_optimizer(cfg, model):
    params: list[dict[str, any]] = []
    memo: set[torch.nn.parameter.Parameter] = set()
    if isinstance(model, nn.Module):
        model = [model]

    custom_decay = False
    try:
        bb = cfg.MODEL.BACKBONE.NAME
    except:
        print('cfg.MODEL.BACKBONE.NAME not found! trying cfg.BACKBONE.NAME... (cfg here is cfg.MODEL.DISTILLER)')
        bb = cfg.BACKBONE_NAME
    
    if bb == "build_vitdet_backbone":
        custom_decay = True
        from model_zoo import get_vit_lr_decay_rate
        from functools import partial
        wt_decay_fn = partial(get_vit_lr_decay_rate, num_layers=int(cfg.MODEL.VIT.DEPTH), lr_decay_rate=cfg.SOLVER.WEIGHT_DECAY)
    
    for m in model:
        for key, value in m.named_parameters(recurse=True):
            if not value.requires_grad:
                continue
            # Avoid duplicating parameters
            if value in memo:
                continue
            memo.add(value)
            lr = cfg.SOLVER.BASE_LR

            # weight_decay = cfg.SOLVER.WEIGHT_DECAY
            weight_decay = cfg.SOLVER.WEIGHT_DECAY if not custom_decay else wt_decay_fn(key)
            # if "backbone" in key or "encoder" in key:
            #     lr = lr * cfg.SOLVER.BACKBONE_MULTIPLIER
            params += [{"params": [value], "lr": lr,
                        "weight_decay": weight_decay}]

    optimizer_type = cfg.SOLVER.OPTIMIZER
    if optimizer_type == "SGD":
        optimizer = torch.optim.SGD(
            params, cfg.SOLVER.BASE_LR, momentum=cfg.SOLVER.MOMENTUM)
    elif optimizer_type == "ADAMW":
        optimizer = torch.optim.AdamW(params, cfg.SOLVER.BASE_LR)
    else:
        raise NotImplementedError(f"no optimizer type {optimizer_type}")
    if not cfg.SOLVER.CLIP_GRADIENTS.CLIP_TYPE == "full_model":
        optimizer = maybe_add_gradient_clipping(cfg, optimizer)
    return optimizer


class AllMetricPrinter(EventWriter):
    """
    Print **common** metrics to the terminal, including
    iteration time, ETA, memory, all losses, and the learning rate.
    It also applies smoothing using a window of 20 elements.

    It's meant to print common metrics in common ways.
    To print something in more customized ways, please implement a similar printer by yourself.
    """

    def __init__(self, logger, max_iter):
        """
        Args:
            max_iter (int): the maximum number of iterations to train.
                Used to compute ETA.
        """
        self.logger = logger
        self._max_iter = max_iter
        self._last_write = None

    def write(self):
        storage = get_event_storage()
        iteration = storage.iter
        if iteration == self._max_iter:
            # This hook only reports training progress (loss, ETA, etc) but not other data,
            # therefore do not write anything after training succeeds, even if this method
            # is called.
            return

        try:
            data_time = storage.history("data_time").avg(20)
        except KeyError:
            # they may not exist in the first few iterations (due to warmup)
            # or when SimpleTrainer is not used
            data_time = None

        eta_string = None
        try:
            iter_time = storage.history("time").global_avg()
            eta_seconds = storage.history("time").median(
                1000) * (self._max_iter - iteration - 1)
            storage.put_scalar("eta_seconds", eta_seconds,
                               smoothing_hint=False)
            eta_string = str(datetime.timedelta(seconds=int(eta_seconds)))
        except KeyError:
            iter_time = None
            # estimate eta on our own - more noisy
            if self._last_write is not None:
                estimate_iter_time = (time.perf_counter() - self._last_write[1]) / (
                    iteration - self._last_write[0]
                )
                eta_seconds = estimate_iter_time * \
                    (self._max_iter - iteration - 1)
                eta_string = str(datetime.timedelta(seconds=int(eta_seconds)))
            self._last_write = (iteration, time.perf_counter())

        if torch.cuda.is_available():
            max_mem_mb = torch.cuda.max_memory_allocated() / 1024.0 / 1024.0
        else:
            max_mem_mb = None

        # NOTE: max_mem is parsed by grep in "dev/parse_results.sh"
        self.logger.info(
            " {eta}iter: {iter} {log}  {time}{data_time}  {memory}".format(
                eta=f"eta: {eta_string}  " if eta_string else "",
                iter=iteration,
                log="  ".join(
                    [
                        "{}: {:.4g}".format(k, v.median(20))
                        for k, v in storage.histories().items()
                        if k not in ['time', 'data_time', 'eta_seconds']
                    ]
                ),
                time="time: {:.4f}  ".format(
                    iter_time) if iter_time is not None else "",
                data_time="data_time: {:.4f}  ".format(
                    data_time) if data_time is not None else "",
                memory="max_mem: {:.0f}M".format(
                    max_mem_mb) if max_mem_mb is not None else "",
            )
        )


==> src/dla/weight_transfer.py <==
import torch
import numpy as np
import os

weights_old = '/home/abanerjee/.torch/iopath_cache/detectron2/ImageNetPretrained/MAE/mae_pretrain_vit_base.pth'
weights_new = './vit_needed.pth'

wt = torch.load(weights_old, map_location='cpu')['model']

wt_new = {str('backbone.bottom_up.' + k): v for k,v in wt.items()}

torch.save(wt_new, weights_new)

==> src/downstream/DLA_OCR_enrichment.sh <==
# !/bin/bash
# This script is used to run the downstream scripts for the project.
MODELS=(
output/teacher/vitb_imagenet_doclaynet_tecaher
output/teacher/resnet101_imagenet_doclaynet_teacher
output/student/vitb_vitt_simkd_fpn_doclaynet
output/student/r101_r50_reviewkd_doclaynet
output/student/r101_r50_simkd_doclaynet
output/student/vitt_imagenet_doclaynet_tecaher  
output/student/r50_doclaynet
output/student/vitb_vitt_reviewkd_doclaynet
)

DATASETS=(
docvqa
infographics_vqa
#DUDE
)

for model in ${MODELS[@]}; do
    for dataset in ${DATASETS[@]}; do
        echo "Running downstream scripts for model: $model for dataset: $dataset"
        command="python3 DLA_to_BBOX.py --ocr aws_neurips_time/$dataset/dev --dla $model/inference/$dataset/instances_predictions.pth --origin $(basename $model) --ignore_tokens Text"
        echo $command ; $command
    done    
done

==> src/downstream/DLA_to_BBOX.py <==
import os
from PIL import Image
import json
import numpy as np
import torch
from tqdm import tqdm
from copy import deepcopy
import xml.etree.ElementTree as ET
from space_layout import space_layout


def load_json(path):
    with open(path) as f:
        data = json.load(f)
    return data


def dump_json(data, path):
    with open(path, "w") as f:
        json.dump(data, f)


def read_content(xml_file: str):
    tree = ET.parse(xml_file)
    root = tree.getroot()

    list_with_all_boxes = []
    labels = []

    for boxes in root.iter("object"):
        filename = root.find("filename").text

        ymin, xmin, ymax, xmax = None, None, None, None

        ymin = int(boxes.find("bndbox/ymin").text)
        xmin = int(boxes.find("bndbox/xmin").text)
        ymax = int(boxes.find("bndbox/ymax").text)
        xmax = int(boxes.find("bndbox/xmax").text)

        list_with_single_boxes = [xmin, ymin, xmax, ymax]
        list_with_all_boxes.append(list_with_single_boxes)
        labels.append(boxes.find("name").text)

    return filename, list_with_all_boxes, labels


DLA_LABELS = [
    "Caption",
    "Footnote",
    "Formula",
    "List-item",
    "Page-footer",
    "Page-header",
    "Picture",
    "Section-header",
    "Table",
    "Text",
    "Title",
]


def intersection_over_union(bbox, bbox2):
    x1, y1, x2, y2 = bbox
    x3, y3, x4, y4 = bbox2

    xA = max(x1, x3)
    yA = max(y1, y3)
    xB = min(x2, x4)
    yB = min(y2, y4)

    interArea = max(0, xB - xA) * max(0, yB - yA)

    boxAArea = (x2 - x1) * (y2 - y1)
    boxBArea = (x4 - x3) * (y4 - y3)

    iou = interArea / float(boxAArea + boxBArea - interArea)
    return iou


def rectContains(bbox, pt, tolerance=20):  # 20 piels tolerance
    # FIXED: this assumes a,b are the top-left coordinate of the rectangle and (c,d) be its width and height. OpenCV Contour Features
    # a < x0 < a+c and b < y0 < b + d
    rect = (bbox[0], bbox[1], bbox[2] - bbox[0], bbox[3] - bbox[1])
    logic = rect[0] < pt[0] < rect[0] + rect[2] and rect[1] < pt[1] < rect[1] + rect[3]
    # logic = (
    #     rect[0] - tolerance < pt[0] < rect[0] + rect[2] + tolerance
    #     and rect[1] - tolerance < pt[1] < rect[1] + rect[3] + tolerance
    # )
    return logic


def bbox_area_overlap_for_P_percent(smaller_bbox, larger_bbox, P=0.5):
    """Checks if a smaller bounding box falls for 50% of its area inside another larger bounding box.

    Args:
      smaller_bbox: A tuple containing the coordinates of the smaller bounding box, in the format `(x1, y1, x2, y2)`, where `x1, y1` form the top-left corner and `x2, y2` form the right-bottom corner.
      larger_bbox: A tuple containing the coordinates of the larger bounding box, in the format `(x1, y1, x2, y2)`, where `x1, y1` form the top-left corner and `x2, y2` form the right-bottom corner.

    Returns:
      True if the smaller bounding box falls for 50% of its area inside the larger bounding box, False otherwise.
    """

    # Calculate the area of the smaller bounding box.
    smaller_bbox_area = (smaller_bbox[2] - smaller_bbox[0]) * (smaller_bbox[3] - smaller_bbox[1])

    # Calculate the area of the intersection between the two bounding boxes.
    intersection_area = calculate_intersection_area_between_two_bounding_boxes_with_bounding_box_format_of_x1_y1_x2_y2(
        smaller_bbox, larger_bbox
    )

    # If the area of the intersection is greater than 50% of the area of the smaller bounding box, then the smaller bounding box falls for 50% of its area inside the larger bounding box.
    return intersection_area > smaller_bbox_area * P


def calculate_intersection_area_between_two_bounding_boxes_with_bounding_box_format_of_x1_y1_x2_y2(bbox1, bbox2):
    """Calculates the area of the intersection between two bounding boxes.

    Args:
      bbox1: A tuple containing the coordinates of the first bounding box, in the format `(x1, y1, x2, y2)`, where `x1, y1` form the top-left corner and `x2, y2` form the right-bottom corner.
      bbox2: A tuple containing the coordinates of the second bounding box, in the format `(x1, y1, x2, y2)`, where `x1, y1` form the top-left corner and `x2, y2` form the right-bottom corner.

    Returns:
      The area of the intersection between the two bounding boxes.
    """

    # Calculate the top-left and bottom-right coordinates of the intersection.
    intersection_top_left_x = max(bbox1[0], bbox2[0])
    intersection_top_left_y = max(bbox1[1], bbox2[1])
    intersection_bottom_right_x = min(bbox1[2], bbox2[2])
    intersection_bottom_right_y = min(bbox1[3], bbox2[3])

    # If the intersection has a negative width or height, then it is empty, so return an area of 0.
    if (
        intersection_bottom_right_x - intersection_top_left_x <= 0
        or intersection_bottom_right_y - intersection_top_left_y <= 0
    ):
        return 0

    # Otherwise, return the area of the intersection.
    return (intersection_bottom_right_x - intersection_top_left_x) * (
        intersection_bottom_right_y - intersection_top_left_y
    )


def check_box_closest(layout_box, bbox, i, closest_start, closest_end):
    """Check if bbox is the closest to layout_box
    Heuristic: closest in terms of diagonal to top-left corner and closest to bottom-right corner

    TODO: alternative (follow reading order left-to-right, top-to-bottom)
    1) highest/lowest fully enclosed bbox
    2) leftmost/rightmost fully enclosed bbox from the top-k highest
    """
    x1, y1, x2, y2 = layout_box
    start_distance = abs(x1 - bbox[0]) + abs(y1 - bbox[1])
    end_distance = abs(x2 - bbox[2]) + abs(y2 - bbox[3])

    # set condition on being fully captured within or at least to a degree of tolerance [iou of box]
    if start_distance < closest_start[1]:
        # if rectContains(layout_box, (bbox[0], [bbox1])):
        closest_start = (i, start_distance)
    if end_distance < closest_end[1]:
        # if rectContains(layout_box, (bbox[2], bbox[3])):
        closest_end = (i, end_distance)
    return closest_start, closest_end


def torch_iou(layout_box, bbox):
    import torch
    import torchvision.ops.boxes as bops

    box1 = torch.tensor([layout_box], dtype=torch.float)
    box2 = torch.tensor([bbox], dtype=torch.float)
    return bops.box_iou(box1, box2)


def check_box_within(layout_box, bbox, i, closest_start, closest_end, debug=False):
    """alternative heuristic (follow reading order left-to-right, top-to-bottom)

    The first and last index falling within the layout box is the one that is used

    Check with IoU if the bbox is fully contained within the layout box

    Current version is strict; TODO: iou check
    """
    x3, y3, x4, y4 = bbox

    iou = intersection_over_union(layout_box, bbox)
    # one of the corners is within the layout box
    captured = iou > 0.3  # some token bboxes are really wonky

    rect_check_start, rect_check_end = rectContains(layout_box, (x3, y3)), rectContains(layout_box, (x4, y4))
    # torch_iou_score = torch_iou(layout_box, bbox) #nothing wrong with my iou calculation

    overlap_check = bbox_area_overlap_for_P_percent(bbox, layout_box, P=0.5)
    if debug:
        print("IOU", iou, i, bbox, layout_box, captured, rect_check_start, rect_check_end, overlap_check)

    # first box falling within the layout box = start; assuming monotonicity in bboxes
    if closest_start is None:
        if captured or rect_check_start or overlap_check:
            closest_start = i

    if captured or rect_check_end or overlap_check:
        closest_end = i
    return closest_start, closest_end


def place_tokens(DLA, OCR, args=None):  # with args not very clean..
    """For a given set of DLA predictions, where each is an instance of (label, bbox),
        input XNL-like tags into the original OCRed tokens of a document.

        To do so, we will iterate over the token bounding boxes and for the given
        DLA bounding box (x1, y1, x2, y2), we will find the closest start and end

        This involves finding the enclosed (x1, y1) and (x2, y2) tokens that minimize L1-distance
        to respectively, the top-left and top-right corner of the DLA box.

        As each layout bbox (upto B different) requires ~BN time complexity, it would be better to iterate once over all tokens
        and keep a dictionary for closest start and end position per layout box. This would be ~N/B time complexity

        Finally, insert DLA start token and end token into the OCR tokens at the respective positions (one before and one after).

    Args:
        DLA (tuple): contains (x1, y1, x2, y2) for each layout box (B)
        OCR (dict): contains positions and tokens in DUE format
    """
    if "common_format" in OCR:
        OCR = OCR["common_format"]

    original_tokens = deepcopy(OCR["tokens"])
    boxes, labels = DLA["boxes"], DLA["labels"]

    if args.ignore_tokens:  # remove tokens from DLA
        remove_idx = [i for i, token in enumerate(labels) if token in args.ignore_tokens]
        boxes, labels = [box for i, box in enumerate(boxes) if i not in remove_idx], [
            token for i, token in enumerate(labels) if i not in remove_idx
        ]

    # starts, ends = [(None, 1000000)] * len(boxes), [(None, 1000000)] * len(boxes)
    starts, ends = [(None)] * len(boxes), [(None)] * len(boxes)

    for i, bbox in enumerate(OCR["positions"]):
        # find closest start and end for each bbox of each type
        for j, layout_box in enumerate(boxes):
            # TODO: this would not work for multi-page documents like DUDE (but we don't have those yet)
            starts[j], ends[j] = check_box_within(layout_box, bbox, i, starts[j], ends[j])
            # starts[j], ends[j] = check_box_closest(layout_box, bbox, i, starts[j], ends[j])

    # check for None values in starts and ends
    for j, layout_box in enumerate(boxes):
        if starts[j] is None or ends[j] is None:
            keep_start = deepcopy(starts[j]) if starts[j] is not None else None
            keep_end = deepcopy(ends[j]) if ends[j] is not None else None
            print("Missing start or end", layout_box, keep_start, keep_end)

            # closest diagonal heuristic as backup
            starts[j], ends[j] = [None, 1000000], [None, 1000000]  # index, distance
            for i, bbox in enumerate(OCR["positions"]):
                starts[j], ends[j] = check_box_closest(layout_box, bbox, i, starts[j], ends[j])
            starts[j] = keep_start if keep_start is not None else starts[j][0]
            ends[j] = keep_end if keep_end is not None else ends[j][0]
            print("New start and end", starts[j], ends[j])

    # TODO: optionally: check nesting so that we need to index <table_1> <table_2> etc.
    # print(starts, ends)

    # insert start and end tokens into new_tokens; should do in reversed order or keep track of what was inserted
    num_inserted = 0
    iterator = []
    for j in range(len(boxes)):  # layout boxes
        iterator.append((starts[j], labels[j], "start", j))
        iterator.append((ends[j], labels[j], "end", j))
    iterator = sorted(iterator, key=lambda x: x[0])

    line_ranges = [range(*word_range) for word_range in OCR["structures"]["lines"]["structure_value"]]
    # print(line_ranges)
    # print(iterator)
    L = len(original_tokens)
    for insertion_index, label, type_index, j in iterator:  # sort fromn first insertion point to last (based on start)
        # print("Inserting tokens for", label, insertion_index, type_index, j)
        if type_index == "start":
            dynamic_index = insertion_index + num_inserted
            OCR["tokens"].insert(dynamic_index, f"<{label}>")
            OCR["positions"].insert(
                dynamic_index, [coord - (0.01 * coord) for coord in OCR["positions"][dynamic_index]]
            )  # just before token after
        else:
            dynamic_index = min(
                L + num_inserted, insertion_index + num_inserted + 1
            )  # can be an issue if there are no more tokens after bbox
            OCR["tokens"].insert(dynamic_index, f"</{label}>")
            dynamic_index -= 1  # FIX for updating line ranges [token touched needs to be used for finding line range]
            OCR["positions"].insert(
                dynamic_index, [coord + (0.01 * coord) for coord in OCR["positions"][dynamic_index]]
            )  # just after token before

        # update line ranges
        # find index l within line ranges, then increment end with 1
        # followed by incrementing all l+1 line ranges with 1
        for l, line_range in enumerate(line_ranges):
            if dynamic_index in line_range:
                line_ranges[l] = range(line_range[0], line_range[-1] + 1 + 1)  # for non inclusive index ranges
                for k in range(l + 1, len(line_ranges)):  # not creating new lines, just extending the existing ones
                    line_ranges[k] = range(
                        line_ranges[k][0] + 1, line_ranges[k][-1] + 1 + 1
                    )  # for non inclusive index ranges
                break
        num_inserted += 1

    token_inserted_indices = [
        insertion_index + j if type_index == "start" else insertion_index + j + 1
        for j, (insertion_index, label, type_index, _) in enumerate(iterator)
    ]
    OCR["structures"]["lines"]["structure_value"] = [[line_range[0], line_range[-1] + 1] for line_range in line_ranges]
    # print(line_ranges)
    # print(iterator, token_inserted_indices)
    return token_inserted_indices


def plot_boxes(image, boxes, labels, token_boxes=None, title=""):
    import matplotlib.pyplot as plt
    import matplotlib.patches as patches
    import numpy as np

    # Create figure and axes
    fig, ax = plt.subplots(1)

    # Display the image
    ax.imshow(image)

    # plot boxes with different colors per label on the image
    for box, label in zip(boxes, labels):
        # Create a Rectangle patch defined via an anchor point xy and its width and height.
        ax.add_patch(
            patches.Rectangle(
                (box[0], box[1]), box[2] - box[0], box[3] - box[1], linewidth=1, edgecolor="r", facecolor="none"
            )
        )
        ax.text(box[0], box[1], label, fontsize=12, color="white")

    if token_boxes:
        for box in token_boxes:
            ax.add_patch(
                patches.Rectangle(
                    (box[0], box[1]), box[2] - box[0], box[3] - box[1], linewidth=1, edgecolor="b", facecolor="none"
                )
            )
    plt.title(title)
    plt.show()


def rescale_DLA_bboxes(boxes, img_shape, reshaped_img_shape):
    # Get the scaling factor
    # img_shape = (y, x)
    # reshaped_img_shape = (y1, x1)
    # the scaling factor = (y1/y, x1/x)

    scale = np.flipud(
        np.divide(reshaped_img_shape, img_shape)
    )  # you have to flip because the image.shape is (y,x) but your corner points are (x,y)
    new_boxes = []
    for box in boxes:
        top_left_corner = [box[0], box[1]]
        bottom_right_corner = [box[2], box[3]]
        # use this on to get new top left corner and bottom right corner coordinates
        new_top_left_corner = np.multiply(top_left_corner, scale)
        new_bottom_right_corner = np.multiply(bottom_right_corner, scale)
        new_box = [
            new_top_left_corner[0],
            new_top_left_corner[1],
            new_bottom_right_corner[0],
            new_bottom_right_corner[1],
        ]
        new_boxes.append(new_box)
    return new_boxes


def load_OCR_due(ocr):
    # doc_path =  ocr/"documents.json"
    content_path = os.path.join(ocr, "documents_content.jsonl")

    document_contents = {}
    with open(content_path, "r", encoding="utf-8") as f:
        for line in f:
            data = json.loads(line)
            document_contents[data["name"]] = data["contents"][1]
    return document_contents


def load_DLA_torch(dla):
    DLA = torch.load(dla)
    DLA_dict = {}
    for value in DLA:
        try:
            identifier = value.filename[0].split("/")[-1].replace(".png", "").replace(".jpg", "").replace(".jpeg", "")
        except Exception as e:
            # print(e)
            # print(value.filename)
            continue

        # FIX: need to convert boxes from [x,y,w,h] in COCO format to [x1,y1,x2,y2] in DUE format
        boxes = value.pred_boxes.tensor.tolist()
        # for box in boxes:
        #     box[2] = box[0] + box[2]
        #     box[3] = box[1] + box[3]
        DLA_dict[identifier] = {"boxes": boxes, "labels": value.labels, "image_size": value.image_size}
    return DLA_dict


def test_rescaling():
    original_size = (1764, 2257)
    original_image = Image.open("pybv0228_81.png")
    print(original_image.size)  # w x h

    # without the coco garbage
    original_boxes = [
        [273.88812255859375, 357.46728515625, 1974.80126953125, 1517.7734375],
        [1079.2783203125, 228.21287536621094, 1297.0621337890625, 257.201904296875],
    ]

    # plot original boxes first
    plot_boxes(original_image, original_boxes, ["Picture", "Text"], title="original")

    labels = ["Picture", "Text"]

    rescale_size = (2646, 3383)  # (y, x)
    new_boxes = rescale_DLA_bboxes(original_boxes, original_size, rescale_size)  # might be an issue here, passing (y,x)
    reshaped_image = original_image.resize(tuple(reversed(rescale_size)), Image.BICUBIC)  # (x, y) assumed

    print(reshaped_image.size)  # w x h

    OCR = load_OCR_due("./DocVQA/aws_neurips_time/docvqa/dev")["pybv0228_81"]
    dump_json(OCR, "pybv0228_81_due.json")
    print(new_boxes)
    print(OCR["common_format"]["positions"])

    plot_boxes(reshaped_image, new_boxes, labels, token_boxes=OCR["common_format"]["positions"], title="DUE")

    print("Before", "\n".join(space_layout(OCR["common_format"]["tokens"], OCR["common_format"]["positions"])))

    results = place_tokens({"boxes": new_boxes, "labels": labels}, OCR)

    tokens = OCR["common_format"]["tokens"]
    lines = OCR["common_format"]["structures"]["lines"]["structure_value"]
    line_texts = []
    for words_range in lines:
        line_words = [tokens[idx] for idx in range(words_range[0], words_range[1])]
        line_texts.append(" ".join(line_words))
    print("\n".join(line_texts))
    print("After", "\n".join(space_layout(OCR["common_format"]["tokens"], OCR["common_format"]["positions"])))

    plot_boxes(
        reshaped_image, new_boxes, labels, token_boxes=OCR["common_format"]["positions"], title="post transformation"
    )


def test_line_text(OCR, key):
    tokens = OCR[key]["common_format"]["tokens"]
    lines = OCR[key]["common_format"]["structures"]["lines"]["structure_value"]
    line_boxes = OCR[key]["common_format"]["structures"]["lines"]["positions"]

    # assert it covers the range
    assert len(tokens) == sum(lines, [])[-1]  # safe?

    line_texts = []
    for words_range in lines:
        line_words = [tokens[idx] for idx in range(words_range[0], words_range[1])]
        line_texts.append(line_words)

    print("\n".join([" ".join(line_words) for line_words in line_texts]))
    line_texts = [" ".join(line_words) for line_words in line_texts]
    print()
    # print("After", "\n".join(space_layout(line_texts, line_boxes)))


def main(args):
    # torch load instances coco and OCR from filenames - save OCR with new tokens for integration into LATIN-prompt

    OCR = load_OCR_due(args.ocr)
    DLA = load_DLA_torch(args.dla)

    # check if all from OCR are in DLA
    for key in tqdm(OCR):
        if key not in DLA:
            print(
                f"Missing: {key}"
            )  # just use without DLA extension then; negatively biases the results; prioritize later if needed
            DLA[key] = {"boxes": [], "labels": []}
        else:
            OCR_image_size = tuple(
                reversed(OCR[key]["common_format"]["structures"]["pages"]["positions"][0][2:])
            )  # width, height -> reverse
            DLA_image_size = DLA[key]["image_size"]  # height, width
            if OCR_image_size != DLA_image_size:
                # print(f"OCR: {OCR_image_size} DLA: {DLA_image_size} in h x w format")
                # print("old boxes", DLA[key]["boxes"], DLA[key]["labels"])
                new_boxes = rescale_DLA_bboxes(DLA[key]["boxes"], DLA_image_size, OCR_image_size)
                DLA[key]["boxes"] = new_boxes
                # print("new boxes", new_boxes)

            # inplace updates?
            results = place_tokens(DLA[key], OCR[key], args)
            print(f"Results: {results} inserted at {OCR[key]['common_format']['tokens']}")
            # test_line_text(OCR, key)#=> beware, running the test will change the OCR[key] inplace
            """
            if key == "pybv0228_81":
                tokens = OCR[key]["common_format"]["tokens"]
                lines = OCR[key]["common_format"]["structures"]["lines"]["structure_value"]
                line_texts = []
                for words_range in lines:
                    line_words = [tokens[idx] for idx in range(words_range[0], words_range[1])]
                    line_texts.append(" ".join(line_words))
                print("\n".join(line_texts))
                print(
                    "After",
                    "\n".join(
                        space_layout(OCR[key]["common_format"]["tokens"], OCR[key]["common_format"]["positions"])
                    ),
                )
            """

    # save OCR with new tokens and boxes and lines
    identifier = args.origin if args.origin else args.dla.replace(".pth", "").split("/")[-1]
    dataset = args.ocr.split("/")[-2]
    identifier = f"{dataset}_{identifier}"

    # extend identifier with options
    if args.ignore_tokens:
        identifier += f"_ignore_tokens-{'_'.join(args.ignore_tokens)}"
    if args.markup != "xml":
        identifier += f"_markup-{args.markup}"
    if args.ignore_nesting:
        identifier += f"_ignore_nesting"
    if args.DLA_isolated_line:
        identifier += f"_DLA_isolated_line"

    out_path = os.path.join(args.ocr, f"documents_content-{identifier}.jsonl")
    with open(out_path, "w") as outfile:
        for key in OCR:
            entry = {}
            entry["name"] = key
            entry["contents"] = [None, OCR[key]]  # index of Azure is 1
            json.dump(entry, outfile)
            outfile.write("\n")


if __name__ == "__main__":
    # usage: py DLA_to_BBOX.py --ocr ./DocVQA/aws_neurips_time/docvqa/dev --dla docvqa_vitb_imagenet_doclaynet_tecaher_instances_predictions.pth --origin ViT_teacher

    """Extensions

    1. use only a subset of DLA tokens into OCR (skipping text)
    1.1 skip agrammatical starts and ends (when end is before start or no end is found)
    put DLA tokens on separate lines to not confuse the model (requires mangling the line boxes, but will check; might upset placement; which might already be happening due to more tokens on a line than before)
    2.1 ignore layout tokens in calculating space layout
    make the prompt aware of DLA tokens in the text
    check for nesting and update labels depending on nesting (table_1) ...
    4.1 make labels order aware by always adding _\d
    5. low-confidence filtering at 0.5 might be too strict?
    6 Llama2 might be confused about the XML tags, swap to [TABLE] or just TABLE and table to indicate start-stop

    """

    from argparse import ArgumentParser

    parser = ArgumentParser()
    # load OCR and DLA
    parser.add_argument("--ocr", type=str, help="path to OCR json")
    parser.add_argument("--dla", type=str, help="path to DLA predictions")
    parser.add_argument("--origin", type=str, default="", help="some DLA model identifier")

    parser.add_argument("--ignore_tokens", action="append", default=[], help="tokens to ignore")  # 1
    parser.add_argument(
        "--markup",
        choices=["xml", "llama", "upper"],
        default="xml",
        help="how to indicate tokens in the text like <> or [] or uppercase",
    )
    parser.add_argument("--ignore_nesting", action="store_true", help="ignore nesting of tokens")
    parser.add_argument(
        "--DLA_isolated_line", action="store_true", default=False, help="put DLA tokens on separate lines"
    )

    args = parser.parse_args()

    # test_rescaling()
    # test_placement()
    main(args)


==> src/downstream/LATIN-Prompt-fork/examples/claude_docvqa.py <==
import sys
sys.path.append('./')
import os
from dataclasses import dataclass, field
from tqdm import tqdm
import math

import torch
from torch.utils.data import DataLoader
from transformers import AutoTokenizer, LlamaForCausalLM
from transformers import (
    set_seed,
    TrainingArguments,
    HfArgumentParser,
)
from transformers.data.data_collator import DataCollatorMixin
import datasets
import wandb

from metric.anls import ANLS
from utils import claude, space_layout, openai_api


PROMPT_DICT = {
    "prompt_input": (
        "Below is an instruction that describes a task, paired with an input that provides further context. "
        "Write a response that appropriately completes the request.\n\n"
        "### Instruction:\n{instruction}\n\n### Input:\n{input}\n\n### Response:"
    ),
    "prompt_no_input": (
        "Below is an instruction that describes a task. "
        "Write a response that appropriately completes the request.\n\n"
        "### Instruction:\n{instruction}\n\n### Response:"
    ),
    "prompt_input_demonstration": (
        "You are asked to extract the answer of a question from the given document. "
        "The extraction means you must answer the question directly using the original words from the document.\n"
        "Here is an example of extracting the answer from a document:\n"
        "### Example\n"    
        "Document: In meteorology, precipitation is any product of the condensation of atmospheric water vapor that falls under gravity.\n"
        "The main forms of precipitation include drizzle, rain, sleet, snow, graupel and hail...\n"
        "Precipitation forms as smaller droplets coalesce via collision with other rain drops or ice crystals within a cloud.\n"
        "Short, intense periods of rain in scattered locations are called “showers”.\n\n"
        "Question: Where do water droplets collide with ice crystals to form precipitation?\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:\n"
        "within a cloud\n"
        "### Example End\n\n"
        "Now, please finish the next task.\n"
        "Document: {document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:"
    ),
    "prompt_input_demonstration_short": (
        "You are asked to extract the answer of a question from the given document. "
        "The extraction means you must answer the question directly using the original words from the document.\n"
        "Here is an example of extracting the answer from a document:\n"
        "### Example\n"    
        "Document: In meteorology, precipitation is any product of the condensation of atmospheric water vapor that falls under gravity.\n"
        "The main forms of precipitation include drizzle, rain, sleet, snow, graupel and hail...\n"
        "Precipitation forms as smaller droplets coalesce via collision with other rain drops or ice crystals within a cloud.\n"
        "Short, intense periods of rain in scattered locations are called “showers”.\n\n"
        "Question: Where do water droplets collide with ice crystals to form precipitation?\n\n"
        "Directly extract the answer of the question from the document with as few words as possible .\n\n"
        "Answer:\n"
        "within a cloud\n"
        "### Example End\n\n"
        "Now, please finish the next task.\n"
        "Document: {document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document with as few words as possible .\n\n"
        "Answer:"
    ),
    "prompt_task": (
        "You are asked to answer questions asked on a document image.\n"
        "The answers to questions are short text spans taken verbatim from the document. "
        "This means that the answers comprise a set of contiguous text tokens present in the document.\n"
        # "Document: {document}\n\n"
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document with as few words as possible.\n\n"
        "Answer:"
    ),
    "prompt_plain": (
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:"
    ),
}


@dataclass
class CustomArguments:
    model_name_or_path: str = field(
        default="llama-7b",
        metadata={"help": "Path to pretrained model or model identifier\
                  from huggingface.co/models"}
    )
    dataset_name: str = field(
        default="docvqa",
        metadata={"help": "The name of the dataset to use (via the datasets library)."}
    )
    results_dir: str = field(
        default="results",
        metadata={"help": "The directory to save the results."}
    )
    datas_dir: str = field(
        default="",
        metadata={"help": "The directory to save the datas."}
    )
    wandb_project: str = field(
        default="Layout",
        metadata={"help": "The name of the wandb project."}
    )
    prompt: str = field(
        default="plain",
        metadata={"help": "The prompt type. (plain, alpaca, layout)"}
    )
    split_name: str = field(
        default="val_test",
        metadata={"help": "The split name. (val, test)"}
    )

    def __post_init__(self):
        self.datas_dir = os.path.expanduser(self.datas_dir)


class DataCollatorForDocVQA(DataCollatorMixin):
    def __init__(self, prompt_type):
        super().__init__()
        self.prompt_type = prompt_type



    def space_layout(self, texts, boxes):

        return space_layout.space_layout(texts, boxes)

    def __call__(self, features):
        batch = {
            "text": [],
            "image": [],
            "question": [],
            "answers": [],
            "questionId": [],
            "words": [],
            "word_boxes": [],
        }
        for example in features:
            question = example["question"]
            batch["question"].append(question)
            if self.prompt_type == "layout":
                words = example["texts"]
            else:
                words = example["words"]
            batch["words"].append(words)

            if self.prompt_type == "plain":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_plain"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "task_instruction_space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_task"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "task_instruction":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_task"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_plain"].format_map({
                    "document": doc,
                    "question": question
                })
            else:
                raise ValueError("Invalid prompt type.")
            
            batch["text"].append(text)
            batch["image"].append(example["image"])
            batch["answers"].append(example["answers"])
            batch["questionId"].append(example["questionId"])
            if self.prompt_type in ["layout", "xycut"]:
                batch["word_boxes"].append(example["text_boxes"])
            else:
                batch["word_boxes"].append(example["word_boxes"])
        
        return batch


def main():
    parser = HfArgumentParser((CustomArguments, TrainingArguments))
    custom_args, training_args = parser.parse_args_into_dataclasses()
    for k, v in custom_args.__dict__.items():
        print(k, v)

    logged_config = {
        "dataset_name": custom_args.dataset_name,
    }

    wandb.init(
        project=custom_args.wandb_project,
        name=training_args.run_name,
        config=logged_config,
    )

    set_seed(training_args.seed)

    if custom_args.dataset_name == "docvqa":
        data = datasets.load_dataset("utils/docvqa.py")

    anls_metric = ANLS(
        result_dir=custom_args.results_dir,
        exp_name=training_args.run_name,
        dataset_name=custom_args.dataset_name
    )

    collate_fn = DataCollatorForDocVQA(
        prompt_type=custom_args.prompt,
    )

    all_preds = []
    all_answers = []
    all_questions = []
    all_question_ids = []
    
    save_interval = 10
    
    if "val" in custom_args.split_name:
        print("Process the val dataset.")
        count = anls_metric.load_and_count("val")
        print(f"Begin from the {count+1}-th example.")
        for i in tqdm(range(count, len(data["validation"])), desc='Processing'):
            example = data["validation"][i]
            print("="*30)
            batch = collate_fn([example])
            print(batch["text"][0])

            if custom_args.model_name_or_path == "claude":
                response = claude.cluade_completion(batch["text"][0])["completion"].strip()
            elif custom_args.model_name_or_path == "gpt-35":
                response = openai_api.openai_completion(batch["text"][0]).strip()
            elif custom_args.model_name_or_path == "gpt-35-chat":
                response = openai_api.openai_chat_completion(batch["text"][0]).strip()
            
            generated_text = [
                response
            ]
            
            print(batch["answers"][0])
            print("Outputs:")
            print(generated_text)
            
            all_preds.extend(generated_text)
            all_answers.extend(batch["answers"])
            all_questions.extend(batch["question"])
            all_question_ids.extend(batch["questionId"])

            if (i + 1) % save_interval == 0:
                val_anls = anls_metric.load_and_save(
                    qids=all_question_ids,
                    questions=all_questions,
                    predictions=all_preds,
                    references=all_answers,
                    split="val"
                )
                wandb.log({"val_anls": val_anls})
                print({"val_anls": val_anls})
                all_preds = []
                all_answers = []
                all_questions = []
                all_question_ids = []
        
        val_anls = anls_metric.load_and_save(
            qids=all_question_ids,
            questions=all_questions,
            predictions=all_preds,
            references=all_answers,
            split="val"
        )

        wandb.log({"val_anls": val_anls})
        print({"val_anls": val_anls})

    if "test" in custom_args.split_name:
        print("Process the test dataset.")
        # evaluate on the test dataset
        count = anls_metric.load_and_count("test")
        print(f"Begin from the {count+1}-th example.")
        all_preds = []
        all_question_ids = []
        all_questions = []
        for i in tqdm(range(count, len(data["test"])), desc='Processing'):
            example = data["test"][i]
            print("="*30)
            batch = collate_fn([example])
            print(batch["text"][0])

            if custom_args.model_name_or_path == "claude":
                response = claude.cluade_completion(batch["text"][0])["completion"].strip()
            elif custom_args.model_name_or_path == "gpt-35":
                response = openai_api.openai_completion(batch["text"][0]).strip()
            elif custom_args.model_name_or_path == "gpt-35-chat":
                response = openai_api.openai_chat_completion(batch["text"][0]).strip()
            
            generated_text = [
                response
            ]
            
            print("Outputs:")
            print(generated_text)
            
            all_preds.extend(generated_text)
            all_questions.extend(batch["question"])
            all_question_ids.extend(batch["questionId"])

            if (i + 1) % save_interval == 0:
                test_anls = anls_metric.load_and_save(
                    qids=all_question_ids,
                    questions=all_questions,
                    predictions=all_preds,
                    split="test"
                )
                print({"test_anls": test_anls})
                all_preds = []
                all_question_ids = []
                all_questions = []


        test_anls = anls_metric.load_and_save(
            qids=all_question_ids,
            questions=all_questions,
            predictions=all_preds,
            split="test"
        )
        print({"test_anls": test_anls})


if __name__ == "__main__":
    main()


==> src/downstream/LATIN-Prompt-fork/examples/claude_docvqa_due_azure.py <==
import sys
sys.path.append('./')
import os
from dataclasses import dataclass, field
from tqdm import tqdm

from transformers import (
    set_seed,
    TrainingArguments,
    HfArgumentParser,
)
from transformers.data.data_collator import DataCollatorMixin
import datasets
import wandb
import openai

from metric.anls import ANLS
from utils import claude, space_layout, openai_api


PROMPT_DICT = {
    "prompt_input": (
        "Below is an instruction that describes a task, paired with an input that provides further context. "
        "Write a response that appropriately completes the request.\n\n"
        "### Instruction:\n{instruction}\n\n### Input:\n{input}\n\n### Response:"
    ),
    "prompt_no_input": (
        "Below is an instruction that describes a task. "
        "Write a response that appropriately completes the request.\n\n"
        "### Instruction:\n{instruction}\n\n### Response:"
    ),
    "prompt_input_demonstration": (
        "You are asked to extract the answer of a question from the given document. "
        "The extraction means you must answer the question directly using the original words from the document.\n"
        "Here is an example of extracting the answer from a document:\n"
        "### Example\n"    
        "Document: In meteorology, precipitation is any product of the condensation of atmospheric water vapor that falls under gravity.\n"
        "The main forms of precipitation include drizzle, rain, sleet, snow, graupel and hail...\n"
        "Precipitation forms as smaller droplets coalesce via collision with other rain drops or ice crystals within a cloud.\n"
        "Short, intense periods of rain in scattered locations are called “showers”.\n\n"
        "Question: Where do water droplets collide with ice crystals to form precipitation?\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:\n"
        "within a cloud\n"
        "### Example End\n\n"
        "Now, please finish the next task.\n"
        "Document: {document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:"
    ),
    "prompt_input_demonstration_short": (
        "You are asked to extract the answer of a question from the given document. "
        "The extraction means you must answer the question directly using the original words from the document.\n"
        "Here is an example of extracting the answer from a document:\n"
        "### Example\n"    
        "Document: In meteorology, precipitation is any product of the condensation of atmospheric water vapor that falls under gravity.\n"
        "The main forms of precipitation include drizzle, rain, sleet, snow, graupel and hail...\n"
        "Precipitation forms as smaller droplets coalesce via collision with other rain drops or ice crystals within a cloud.\n"
        "Short, intense periods of rain in scattered locations are called “showers”.\n\n"
        "Question: Where do water droplets collide with ice crystals to form precipitation?\n\n"
        "Directly extract the answer of the question from the document with as few words as possible .\n\n"
        "Answer:\n"
        "within a cloud\n"
        "### Example End\n\n"
        "Now, please finish the next task.\n"
        "Document: {document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document with as few words as possible .\n\n"
        "Answer:"
    ),
    "prompt_task": (
        "You are asked to answer questions asked on a document image.\n"
        "The answers to questions are short text spans taken verbatim from the document. "
        "This means that the answers comprise a set of contiguous text tokens present in the document.\n"
        # "Document: {document}\n\n"
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document with as few words as possible.\n\n"
        "Answer:"
    ),
    "prompt_plain": (
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:"
    ),
}


@dataclass
class CustomArguments:
    model_name_or_path: str = field(
        default="llama-7b",
        metadata={"help": "Path to pretrained model or model identifier\
                  from huggingface.co/models"}
    )
    dataset_name: str = field(
        default="docvqa",
        metadata={"help": "The name of the dataset to use (via the datasets library)."}
    )
    results_dir: str = field(
        default="results",
        metadata={"help": "The directory to save the results."}
    )
    datas_dir: str = field(
        default="",
        metadata={"help": "The directory to save the datas."}
    )
    wandb_project: str = field(
        default="Layout",
        metadata={"help": "The name of the wandb project."}
    )
    prompt: str = field(
        default="plain",
        metadata={"help": "The prompt type. (plain, alpaca, layout)"}
    )
    split_name: str = field(
        default="val_test",
        metadata={"help": "The split name. (val, test)"}
    )


    def __post_init__(self):
        self.datas_dir = os.path.expanduser(self.datas_dir)


class DataCollatorForDocVQA(DataCollatorMixin):
    def __init__(self, prompt_type):
        super().__init__()
        self.prompt_type = prompt_type

    def space_layout(self, texts, boxes):
        # ids = boxes_sort(boxes)
        # new_texts = [texts[i] for i in ids]
        # new_boxes = [boxes[i] for i in ids]
        # return space_layout.space_layout(new_texts, new_boxes)

        # note: do not sort the boxes
        return space_layout.space_layout(texts, boxes)

    def __call__(self, features):
        batch = {
            "text": [],
            "question": [],
            "answers": [],
            "questionId": [],
        }
        for example in features:
            question = example["question"]
            batch["question"].append(question)

            if self.prompt_type == "plain":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_plain"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "task_instruction_space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_task"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "task_instruction":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_task"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_plain"].format_map({
                    "document": doc,
                    "question": question
                })
            else:
                raise ValueError("Invalid prompt type.")
            
            batch["text"].append(text)
            batch["answers"].append(example["answers"])
            batch["questionId"].append(example["questionId"])

        
        return batch


def main():
    parser = HfArgumentParser((CustomArguments, TrainingArguments))
    custom_args, training_args = parser.parse_args_into_dataclasses()
    for k, v in custom_args.__dict__.items():
        print(k, v)

    logged_config = {
        "dataset_name": custom_args.dataset_name,
    }

    wandb.init(
        project=custom_args.wandb_project,
        name=training_args.run_name,
        config=logged_config,
    )

    set_seed(training_args.seed)

    if custom_args.dataset_name == "docvqa_due_azure":
        data = datasets.load_dataset("utils/docvqa_due_azure.py")

    anls_metric = ANLS(
        result_dir=custom_args.results_dir,
        exp_name=training_args.run_name,
        dataset_name=custom_args.dataset_name
    )

    collate_fn = DataCollatorForDocVQA(
        prompt_type=custom_args.prompt,
    )

    save_interval = 20

    if "val" in custom_args.split_name:
        print("Process the val dataset.")

        all_preds = []
        all_answers = []
        all_questions = []
        all_question_ids = []
        

        count = anls_metric.load_and_count("val")
        print(f"Begin from the {count+1}-th example.")
        invalid_request_ids_val = []
        for i in tqdm(range(count, len(data["validation"])), desc='Processing'):
            example = data["validation"][i]
            print("="*30)
            batch = collate_fn([example])
            print(batch["text"][0])

            if custom_args.model_name_or_path == "claude":
                response = claude.cluade_completion(batch["text"][0])["completion"].strip()
            elif custom_args.model_name_or_path in ["gpt-35", "text-davinci-003"]:
                try:
                    response = openai_api.openai_completion(batch["text"][0]).strip()
                except openai.error.InvalidRequestError:
                    print("InvalidRequestError!!!")
                    response = ""
                    invalid_request_ids_val.append(i)

            generated_text = [
                response
            ]

            print(batch["answers"][0])
            print("Outputs:")
            print(generated_text)
            
            all_preds.extend(generated_text)
            all_answers.extend(batch["answers"])
            all_questions.extend(batch["question"])
            all_question_ids.extend(batch["questionId"])

            if (i + 1) % save_interval == 0:
                val_anls = anls_metric.load_and_save(
                    qids=all_question_ids,
                    questions=all_questions,
                    predictions=all_preds,
                    references=all_answers,
                    split="val"
                )
                wandb.log({"val_anls": val_anls})
                print({"val_anls": val_anls})
                all_preds = []
                all_answers = []
                all_questions = []
                all_question_ids = []
        
        val_anls = anls_metric.load_and_save(
            qids=all_question_ids,
            questions=all_questions,
            predictions=all_preds,
            references=all_answers,
            split="val"
        )

        wandb.log({"val_anls": val_anls})
        print({"val_anls": val_anls})
    
    if "test" in custom_args.split_name:
        print("Process the test dataset.")
        # evaluate on the test dataset
        count = anls_metric.load_and_count("test")
        print(f"Begin from the {count+1}-th example.")
        all_preds = []
        all_question_ids = []
        all_questions = []
        invalid_request_ids_test = []
        for i in tqdm(range(count, len(data["test"])), desc='Processing'):
            example = data["test"][i]
            print("="*30)
            batch = collate_fn([example])
            print(batch["text"][0])

            if custom_args.model_name_or_path == "claude":
                response = claude.cluade_completion(batch["text"][0])["completion"].strip()
            elif custom_args.model_name_or_path == "gpt-35":
                try:
                    response = openai_api.openai_completion(batch["text"][0]).strip()
                except openai.error.InvalidRequestError:
                    print("InvalidRequestError!!!")
                    response = ""
                    invalid_request_ids_test.append(i)
            
            generated_text = [
                response
            ]
            
            print("Outputs:")
            print(generated_text)
            
            all_preds.extend(generated_text)
            all_questions.extend(batch["question"])
            all_question_ids.extend(batch["questionId"])

            if (i + 1) % save_interval == 0:
                test_anls = anls_metric.load_and_save(
                    qids=all_question_ids,
                    questions=all_questions,
                    predictions=all_preds,
                    split="test"
                )
                print({"test_anls": test_anls})
                all_preds = []
                all_question_ids = []
                all_questions = []


        test_anls = anls_metric.load_and_save(
            qids=all_question_ids,
            questions=all_questions,
            predictions=all_preds,
            split="test"
        )
        print({"test_anls": test_anls})
        print("invalid_request_ids_val:", invalid_request_ids_val)
        print("invalid_request_ids_test:", invalid_request_ids_test)


if __name__ == "__main__":
    main()

==> src/downstream/LATIN-Prompt-fork/examples/claude_infographicvqa.py <==
import sys
sys.path.append('./')
import os
from dataclasses import dataclass, field
from tqdm import tqdm
import math

import torch
from torch.utils.data import DataLoader
from transformers import AutoTokenizer, LlamaForCausalLM
from transformers import (
    set_seed,
    TrainingArguments,
    HfArgumentParser,
)
from transformers.data.data_collator import DataCollatorMixin
import datasets
import wandb

from metric.anls import ANLS
from utils import space_layout



PROMPT_DICT = {
    "prompt_task": (
        "You are asked to answer a question asked on a document image.\n"
        "The answer for a question in this can be any of the following types:\n"
        "1. Answer is a piece contiguous text from the document.\n"
        '2. Answer is a list of "items" , where each item is a piece of text from the document (multiple spans). '
        "In such cases your model/method is expected to output an answer where each item is separated by a comma and a space. "
        'For example if the question is "What are the three common symptoms of COVID-19?" Answer must be in the format "fever, dry cough, tiredness". '
        'In such cases "and" should not be used to connect last item and the penultimate item and a space after the comma is required so that your answer match exactly with the ground truth.\n'
        "3. Answer is a contiguous piece of text from the question itself (a span from the question)\n"
        '4. Answer is a number ( for example "2", "2.5", "2%", " 2/3" etc..). '
        'For example there are questions asking for count of something or cases where answer is sum of two values given in the image.\n'
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly answer the question from the document with as few words as possible .\n\n"
        "Answer:"
    ),
    "prompt_plain": (
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:"
    ),
}


@dataclass
class CustomArguments:
    model_name_or_path: str = field(
        default="llama-7b",
        metadata={"help": "Path to pretrained model or model identifier\
                  from huggingface.co/models"}
    )
    dataset_name: str = field(
        default="docvqa",
        metadata={"help": "The name of the dataset to use (via the datasets library)."}
    )
    results_dir: str = field(
        default="results",
        metadata={"help": "The directory to save the results."}
    )
    datas_dir: str = field(
        default="",
        metadata={"help": "The directory to save the datas."}
    )
    wandb_project: str = field(
        default="Layout",
        metadata={"help": "The name of the wandb project."}
    )
    prompt: str = field(
        default="plain",
        metadata={"help": "The prompt type. (plain, alpaca, layout)"}
    )
    two_stage: bool = field(
        default=False,
        metadata={"help": "Whether to use two-stage inference."}
    )

    def __post_init__(self):
        self.datas_dir = os.path.expanduser(self.datas_dir)


class DataCollatorForDocVQA(DataCollatorMixin):
    def __init__(self, prompt_type, two_stage=False):
        super().__init__()
        self.prompt_type = prompt_type
        self.two_stage = two_stage

    def space_layout(self, texts, boxes):

        return space_layout.space_layout(texts, boxes)

    def __call__(self, example):
        new_example = {
            "question": example["question"],
            "questionId": example["questionId"],
            "answers": example["answers"],
            "image": example["image"],
        }

        question = example["question"]

        if self.prompt_type == "plain":
            doc = " ".join(example["texts"])
            text = PROMPT_DICT["prompt_plain"].format_map({
                "document": doc,
                "question": question
            })
            new_example["text_boxes"] = example["text_boxes"]
            new_example["texts"] = text
        elif self.prompt_type == "task_instruction_space":
            space_line_texts = self.space_layout(
                example["texts"],
                example["text_boxes"],
            )
            doc = "\n".join(space_line_texts)
            text = PROMPT_DICT["prompt_task"].format_map({
                "document": doc,
                "question": question
            })
            new_example["text_boxes"] = example["text_boxes"]
            new_example["texts"] = text
        elif self.prompt_type == "task_instruction":
            doc = " ".join(example["texts"])
            text = PROMPT_DICT["prompt_task"].format_map({
                "document": doc,
                "question": question
            })
            new_example["text_boxes"] = example["text_boxes"]
            new_example["texts"] = text
        elif self.prompt_type == "space":
            space_line_texts = self.space_layout(
                example["texts"],
                example["text_boxes"],
            )
            doc = "\n".join(space_line_texts)
            text = PROMPT_DICT["prompt_plain"].format_map({
                "document": doc,
                "question": question
            })
            new_example["text_boxes"] = example["text_boxes"]
            new_example["texts"] = text
        else:
            raise ValueError("Invalid prompt type.")
            
        return new_example


def main():
    parser = HfArgumentParser((CustomArguments, TrainingArguments))
    custom_args, training_args = parser.parse_args_into_dataclasses()
    for k, v in custom_args.__dict__.items():
        print(k, v)

    logged_config = {
        "dataset_name": custom_args.dataset_name,
    }

    wandb.init(
        project=custom_args.wandb_project,
        name=training_args.run_name,
        config=logged_config,
    )

    set_seed(training_args.seed)

    if custom_args.dataset_name == "infographicvqa":
        data = datasets.load_dataset("utils/infographicVQA.py")

    if custom_args.model_name_or_path == "claude":
        from utils import claude
    elif custom_args.model_name_or_path == "gpt-35":
        from utils import openai_api

    anls_metric = ANLS(
        result_dir=custom_args.results_dir,
        exp_name=training_args.run_name,
        dataset_name=custom_args.dataset_name
    )

    collate_fn = DataCollatorForDocVQA(
        prompt_type=custom_args.prompt,
        two_stage=custom_args.two_stage,
    )

    all_preds = []
    all_answers = []
    all_questions = []
    all_question_ids = []
    save_interval = 100

    count = anls_metric.load_and_count("val")
    print(f"Begin from the {count+1}-th example.")
    for i in tqdm(range(count, len(data["validation"])), desc='Processing'):
        example = data["validation"][i]
        print("="*30)
        example = collate_fn(example)
        print(example["texts"])

        if custom_args.model_name_or_path == "claude":
            response = claude.cluade_completion(example["texts"])["completion"].strip()
        elif custom_args.model_name_or_path == "gpt-35":
            response = openai_api.openai_completion(example["texts"]).strip()
        # response = claude.cluade_completion(example["texts"])
        
        # delete the space at the beginning and end
        # generated_text = response["completion"].strip()
        generated_text = response
        print(example["answers"])
        print("Outputs:")
        print(generated_text)
        
        all_preds.append(generated_text)
        all_answers.append(example["answers"])
        all_questions.append(example["question"])
        all_question_ids.append(example["questionId"])

        if (i + 1) % save_interval == 0:
            val_anls = anls_metric.load_and_save(
                qids=all_question_ids,
                questions=all_questions,
                predictions=all_preds,
                references=all_answers,
                split="val"
            )
            wandb.log({"val_anls": val_anls})
            print({"val_anls": val_anls})
            all_preds = []
            all_answers = []
            all_questions = []
            all_question_ids = []
    
    val_anls = anls_metric.load_and_save(
        qids=all_question_ids,
        questions=all_questions,
        predictions=all_preds,
        references=all_answers,
        split="val"
    )

    wandb.log({"val_anls": val_anls})
    print({"val_anls": val_anls})

    # evaluate on the test dataset
    count = anls_metric.load_and_count("test")
    print(f"Begin from the {count+1}-th example.")
    all_preds = []
    all_question_ids = []
    all_questions = []
    for i in tqdm(range(count, len(data["test"])), desc='Processing'):
        example = data["test"][i]
        print("="*30)
        example = collate_fn(example)
        print(example["texts"])

        # response = claude.cluade_completion(example["texts"])
        if custom_args.model_name_or_path == "claude":
            response = claude.cluade_completion(example["texts"])["completion"].strip()
        elif custom_args.model_name_or_path == "gpt-35":
            response = openai_api.openai_completion(example["texts"]).strip()
        
        # delete the space at the beginning and end
        # generated_text = response["completion"].strip()
        generated_text = response
        print(example["answers"])
        print("Outputs:")
        print(generated_text)
        
        all_preds.append(generated_text)
        all_questions.append(example["question"])
        all_question_ids.append(example["questionId"])

        if (i + 1) % save_interval == 0:
            test_anls = anls_metric.load_and_save(
                qids=all_question_ids,
                questions=all_questions,
                predictions=all_preds,
                split="test"
            )
            print({"test_anls": test_anls})
            all_preds = []
            all_question_ids = []
            all_questions = []


    test_anls = anls_metric.load_and_save(
        qids=all_question_ids,
        questions=all_questions,
        predictions=all_preds,
        split="test"
    )
    print({"test_anls": test_anls})


if __name__ == "__main__":
    main()

==> src/downstream/LATIN-Prompt-fork/examples/claude_mpdocvqa.py <==
import sys
sys.path.append('./')
import os
from dataclasses import dataclass, field
from tqdm import tqdm
import math

import torch
from torch.utils.data import DataLoader
from transformers import AutoTokenizer, LlamaForCausalLM
from transformers import (
    set_seed,
    TrainingArguments,
    HfArgumentParser,
)
from transformers.data.data_collator import DataCollatorMixin
import datasets
import wandb

from metric.anls import ANLS
from utils import space_layout


PROMPT_DICT = {
    "prompt_task": (
        "You are asked to answer questions asked on a document.\n"
        "The answers to questions are short text spans taken verbatim from the document. "
        "This means that the answers comprise a set of contiguous text tokens present in the document.\n"
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document with as few words as possible .\n\n"
        "You also need to output your confidence in the answer, which must be an integer between 0-100.\n"
        "The output format is as follows, where [] indicates a placeholder and does not need to be actually output:\n"
        "[Confidence score], [Extracted Answer]\n"
    ),
}


@dataclass
class CustomArguments:
    model_name_or_path: str = field(
        default="llama-7b",
        metadata={"help": "Path to pretrained model or model identifier\
                  from huggingface.co/models"}
    )
    dataset_name: str = field(
        default="docvqa",
        metadata={"help": "The name of the dataset to use (via the datasets library)."}
    )
    results_dir: str = field(
        default="results",
        metadata={"help": "The directory to save the results."}
    )
    datas_dir: str = field(
        default="",
        metadata={"help": "The directory to save the datas."}
    )
    wandb_project: str = field(
        default="Layout",
        metadata={"help": "The name of the wandb project."}
    )
    prompt: str = field(
        default="plain",
        metadata={"help": "The prompt type. (plain, alpaca, layout)"}
    )
    two_stage: bool = field(
        default=False,
        metadata={"help": "Whether to use two-stage inference."}
    )

    def __post_init__(self):
        self.datas_dir = os.path.expanduser(self.datas_dir)


class DataCollatorForDocVQA(DataCollatorMixin):
    def __init__(self, prompt_type, two_stage=False):
        super().__init__()
        self.prompt_type = prompt_type
        self.two_stage = two_stage

    def space_layout(self, texts, boxes):

        return space_layout.space_layout(texts, boxes)

    def __call__(self, features):
        batch = {
            "text": [],
            "image": [],
            "question": [],
            "answers": [],
            "questionId": [],
            "word_boxes": [],
        }
        for example in features:
            question = example["question"]

            if self.prompt_type == "task_instruction_space":
                all_page_texts = []
                for page_id, page_texts in enumerate(example["texts"]):
                    space_line_texts = self.space_layout(
                        page_texts,
                        example["text_boxes"][page_id],
                    )
                    all_page_texts.append("\n".join(space_line_texts))

                text = []
                for page_texts in all_page_texts:
                    text.append(PROMPT_DICT["prompt_task"].format_map({
                        "document": page_texts,
                        "question": question
                    }))
            else:
                raise ValueError("Invalid prompt type.")
            
            batch["text"].append(text)
            batch["answers"].append(example["answers"])
            batch["question"].append(example["question"])
            batch["questionId"].append(example["questionId"])
            batch["word_boxes"].append(example["text_boxes"])
        
        return batch


def main():
    parser = HfArgumentParser((CustomArguments, TrainingArguments))
    custom_args, training_args = parser.parse_args_into_dataclasses()
    for k, v in custom_args.__dict__.items():
        print(k, v)

    logged_config = {
        "dataset_name": custom_args.dataset_name,
    }

    wandb.init(
        project=custom_args.wandb_project,
        name=training_args.run_name,
        config=logged_config,
    )

    set_seed(training_args.seed)

    if custom_args.dataset_name == "mpdocvqa":
        data = datasets.load_dataset("utils/mpdocvqa.py")

    if custom_args.model_name_or_path == "claude":
        from utils import claude
    elif custom_args.model_name_or_path == "gpt-35":
        from utils import openai_api

    anls_metric = ANLS(
        result_dir=custom_args.results_dir,
        exp_name=training_args.run_name,
        dataset_name=custom_args.dataset_name
    )

    collate_fn = DataCollatorForDocVQA(
        prompt_type=custom_args.prompt,
        two_stage=custom_args.two_stage,
    )

    all_preds = []
    all_answers = []
    all_questions = []
    all_question_ids = []
    
    save_interval = 100

    count = anls_metric.load_and_count("val")
    print(f"Begin from the {count+1}-th example.")
    for i in tqdm(range(count, len(data["validation"])), desc='Processing'):
        example = data["validation"][i]
        print("="*30)
        batch = collate_fn([example])
        max_score = -1
        generated_text = ""
        for page_id, text in enumerate(batch["text"][0]):
            response = claude.cluade_completion(text)
            page_generated_text = response["completion"].strip()
            comma_pos = page_generated_text.find(",")
            score = page_generated_text[:comma_pos].strip()
            if score.isdigit():
                score = float(score)
            else:
                continue
            page_generated_text = page_generated_text[comma_pos+1:].strip()

            print(f"Score: {score}\t Text: {page_generated_text}")
            if score > max_score:
                max_score = score
                generated_text = page_generated_text
            if max_score == 100:
                break
        
        generated_text = [
            generated_text.strip(),  # delete the space at the beginning and end
        ]
        # print(generated_text)
        
        print(batch["answers"][0])
        print("Outputs:")
        print(generated_text)

        all_preds.extend(generated_text)
        all_answers.extend(batch["answers"])
        all_questions.extend(batch["question"])
        all_question_ids.extend(batch["questionId"])

        if (i + 1) % save_interval == 0:
            val_anls = anls_metric.load_and_save(
                qids=all_question_ids,
                questions=all_questions,
                predictions=all_preds,
                references=all_answers,
                split="val"
            )
            wandb.log({"val_anls": val_anls})
            print({"val_anls": val_anls})
            all_preds = []
            all_answers = []
            all_questions = []
            all_question_ids = []

    val_anls = anls_metric.load_and_save(
        qids=all_question_ids,
        questions=all_questions,
        predictions=all_preds,
        references=all_answers,
        split="val"
    )

    wandb.log({"val_anls": val_anls})
    print({"val_anls": val_anls})

    # evaluate on the test dataset
    count = anls_metric.load_and_count("test")
    print(f"Begin from the {count+1}-th example.")
    all_preds = []
    all_question_ids = []
    all_questions = []
    for i in tqdm(range(count, len(data["test"])), desc='Processing'):
        example = data["test"][i]
        print("="*30)
        batch = collate_fn([example])
        max_score = -1
        generated_text = ""
        for page_id, text in enumerate(batch["text"][0]):
            response = claude.cluade_completion(text)
            page_generated_text = response["completion"].strip()
            comma_pos = page_generated_text.find(",")
            score = page_generated_text[:comma_pos].strip()
            if score.isdigit():
                score = float(score)
            else:
                continue
            page_generated_text = page_generated_text[comma_pos+1:].strip()

            print(f"Score: {score}\t Text: {page_generated_text}")
            if score > max_score:
                max_score = score
                generated_text = page_generated_text
            if max_score == 100:
                break
        generated_text = [
            generated_text.strip(),  # delete the space at the beginning and end
        ]
        
        print("Outputs:")
        print(generated_text)

        all_preds.extend(generated_text)
        all_questions.extend(batch["question"])
        all_question_ids.extend(batch["questionId"])

        if (i + 1) % save_interval == 0:
            test_anls = anls_metric.load_and_save(
                qids=all_question_ids,
                questions=all_questions,
                predictions=all_preds,
                split="test"
            )
            print({"test_anls": test_anls})
            all_preds = []
            all_question_ids = []
            all_questions = []


    test_anls = anls_metric.load_and_save(
        qids=all_question_ids,
        questions=all_questions,
        predictions=all_preds,
        split="test"
    )
    print({"test_anls": test_anls})


if __name__ == "__main__":
    main()

==> src/downstream/LATIN-Prompt-fork/examples/llama_docvqa.py <==
import sys
sys.path.append('./')
import os
from dataclasses import dataclass, field
from tqdm import tqdm

import torch
from torch.utils.data import DataLoader
from transformers import AutoTokenizer, LlamaForCausalLM
from transformers import (
    set_seed,
    TrainingArguments,
    HfArgumentParser,
)
from transformers.data.data_collator import DataCollatorMixin
import datasets
import wandb

from metric.anls import ANLS
from utils.model_path_config import model_path_config

from utils.util import is_same_line, union_box, is_adj_line
from utils import space_layout


PROMPT_DICT = {
    "prompt_task": (
        "You are asked to answer questions asked on a document image.\n"
        "The answers to questions are short text spans taken verbatim from the document. "
        "This means that the answers comprise a set of contiguous text tokens present in the document.\n"
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document with as few words as possible .\n\n"
        "Answer:"
    ),
    "prompt_plain": (
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:"
    ),
}


@dataclass
class CustomArguments:
    model_name_or_path: str = field(
        default="llama-7b",
        metadata={"help": "Path to pretrained model or model identifier\
                  from huggingface.co/models"}
    )
    dataset_name: str = field(
        default="docvqa",
        metadata={"help": "The name of the dataset to use (via the datasets library)."}
    )
    results_dir: str = field(
        default="results",
        metadata={"help": "The directory to save the results."}
    )
    datas_dir: str = field(
        default="",
        metadata={"help": "The directory to save the datas."}
    )
    wandb_project: str = field(
        default="Layout",
        metadata={"help": "The name of the wandb project."}
    )
    prompt: str = field(
        default="plain",
        metadata={"help": "The prompt type. (plain, alpaca, layout)"}
    )

    def __post_init__(self):
        self.model_name_or_path = model_path_config[self.model_name_or_path]
        self.datas_dir = os.path.expanduser(self.datas_dir)


class DataCollatorForDocVQA(DataCollatorMixin):
    def __init__(self, prompt_type, two_stage=False):
        super().__init__()
        self.prompt_type = prompt_type
        self.two_stage = two_stage

    def space_layout(self, texts, boxes):

        return space_layout.space_layout(texts, boxes)

    def __call__(self, features):
        batch = {
            "text": [],
            "image": [],
            "question": [],
            "answers": [],
            "questionId": [],
            "word_boxes": [],
        }
        for example in features:
            question = example["question"]
            batch["question"].append(question)

            if self.prompt_type == "plain":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_plain"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "task_instruction_space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_task"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "task_instruction":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_task"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_plain"].format_map({
                    "document": doc,
                    "question": question
                })
            else:
                raise ValueError("Invalid prompt type.")
            
            batch["text"].append(text)
            batch["image"].append(example["image"])
            batch["answers"].append(example["answers"])
            batch["questionId"].append(example["questionId"])
            batch["word_boxes"].append(example["text_boxes"])
        
        return batch


def main():
    parser = HfArgumentParser((CustomArguments, TrainingArguments))
    custom_args, training_args = parser.parse_args_into_dataclasses()
    for k, v in custom_args.__dict__.items():
        print(k, v)

    logged_config = {
        "dataset_name": custom_args.dataset_name,
    }

    wandb.init(
        project=custom_args.wandb_project,
        name=training_args.run_name,
        config=logged_config,
    )

    set_seed(training_args.seed)
    device = "cuda:0" if torch.cuda.is_available() else "cpu"

    processor = AutoTokenizer.from_pretrained(custom_args.model_name_or_path)
    model = LlamaForCausalLM.from_pretrained(
        custom_args.model_name_or_path, torch_dtype=torch.float16,
    )
    model.to(device)
    # model = LlamaForCausalLM.from_pretrained(
    #     custom_args.model_name_or_path, device_map="auto", load_in_8bit=True,
    # )

    if custom_args.dataset_name == "docvqa":
        data = datasets.load_dataset("utils/docvqa.py")

    anls_metric = ANLS(
        result_dir=custom_args.results_dir,
        exp_name=training_args.run_name,
        dataset_name=custom_args.dataset_name
    )

    collate_fn = DataCollatorForDocVQA(
        prompt_type=custom_args.prompt,
    )

    # evaluate on the validation dataset
    all_preds = []
    all_answers = []
    all_questions = []
    all_question_ids = []

    count = 0
    print(f"Begin from the {count+1}-th example.")
    for i in tqdm(range(count, len(data["validation"])), desc='Processing'):
        example = data["validation"][i]
        print("="*30)
        batch = collate_fn([example])
        print(batch["text"][0])

        inputs = processor(
            text=batch["text"],
            return_tensors="pt",
        )
        inputs = inputs.to(device)
        print(batch["answers"][0])
        generated_ids = model.generate(inputs.input_ids, max_new_tokens=100)
        generated_text = processor.batch_decode(
            generated_ids,
            skip_special_tokens=True,
            clean_up_tokenization_spaces=False,
        )
        
        generated_text = [
            t.strip()[len(batch["text"][i]):] for i, t in enumerate(generated_text)
        ]
        
        print("Outputs:")
        print(generated_text)
        
        all_preds.extend(generated_text)
        all_answers.extend(batch["answers"])
        all_questions.extend(batch["question"])
        all_question_ids.extend(batch["questionId"])
    
    val_anls = anls_metric.compute_and_save(
        qids=all_question_ids,
        questions=all_questions,
        predictions=all_preds,
        references=all_answers,
        split="val"
    )

    wandb.log({"val_anls": val_anls})
    print({"val_anls": val_anls})

    # evaluate on the test dataset
    all_preds = []
    all_questions = []
    all_question_ids = []
    count = 0
    for i in tqdm(range(count, len(data["test"])), desc='Processing'):
        example = data["test"][i]
        print("="*30)
        batch = collate_fn([example])
        print(batch["text"][0])

        inputs = processor(
            text=batch["text"],
            return_tensors="pt",
        )
        inputs = inputs.to(device)
        print(batch["answers"][0])
        generated_ids = model.generate(inputs.input_ids, max_new_tokens=100)
        generated_text = processor.batch_decode(
            generated_ids,
            skip_special_tokens=True,
            clean_up_tokenization_spaces=False,
        )
        
        # generated_text = [t.strip() for t in generated_text]
        generated_text = [
            t.strip()[len(batch["text"][i]):] for i, t in enumerate(generated_text)
        ]

        print("Outputs:")
        print(generated_text)
        
        all_preds.extend(generated_text)
        all_questions.extend(batch["question"])
        all_question_ids.extend(batch["questionId"])

    test_anls = anls_metric.compute_and_save(
        qids=all_question_ids,
        questions=all_questions,
        predictions=all_preds,
        split="test"
    )
    print({"test_anls": test_anls})


if __name__ == "__main__":
    main()

==> src/downstream/LATIN-Prompt-fork/examples/llama_docvqa_due_azure.py <==
import sys

sys.path.append("./")
import os
from dataclasses import dataclass, field
from tqdm import tqdm

import torch
from torch.utils.data import DataLoader
from transformers import AutoTokenizer, LlamaForCausalLM
from transformers import (
    set_seed,
    TrainingArguments,
    HfArgumentParser,
)
from transformers.data.data_collator import DataCollatorMixin
import datasets
import wandb

from metric.anls import ANLS
from utils.model_path_config import model_path_config
from utils import space_layout


from transformers import (
    AutoModelForCausalLM,
    AutoTokenizer,
    BitsAndBytesConfig,
    pipeline,
    logging,
)
from peft import LoraConfig, PeftModel
from trl import SFTTrainer

PROMPT_DICT = {
    "prompt_input": (
        "Below is an instruction that describes a task, paired with an input that provides further context. "
        "Write a response that appropriately completes the request.\n\n"
        "### Instruction:\n{instruction}\n\n### Input:\n{input}\n\n### Response:"
    ),
    "prompt_no_input": (
        "Below is an instruction that describes a task. "
        "Write a response that appropriately completes the request.\n\n"
        "### Instruction:\n{instruction}\n\n### Response:"
    ),
    "prompt_task": (
        "You are asked to answer questions asked on a document image.\n"
        "The answers to questions are short text spans taken verbatim from the document. "
        "This means that the answers comprise a set of contiguous text tokens present in the document.\n"
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document with as few words as possible .\n\n"
        "Answer:"
    ),
    "prompt_task_DLA": (
        "You are asked to answer questions asked on a document image.\n"
        "The answers to questions are short text spans taken verbatim from the document. "
        "This means that the answers comprise a set of contiguous text tokens present in the document.\n"
        "The logical layout regions are indicated with opening and closing tags such as <Table> and </Table> to help localizing answers. \n"
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document with as few words as possible .\n\n"
        "Answer:"
    ),
    "prompt_plain": (
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:"
    ),
}


def load_llama(custom_args):
    if torch.cuda.is_available():
        # Load the entire model on the GPU 0
        device_map = {"": 0}

    else:
        device_map = None

    ################################################################################
    # bitsandbytes parameters
    ################################################################################

    # Activate 4-bit precision base model loading
    use_4bit = True

    # Compute dtype for 4-bit base models
    bnb_4bit_compute_dtype = "float16"

    # Quantization type (fp4 or nf4)
    bnb_4bit_quant_type = "nf4"

    # Activate nested quantization for 4-bit base models (double quantization)
    use_nested_quant = False

    # Load tokenizer and model with QLoRA configuration
    compute_dtype = getattr(torch, bnb_4bit_compute_dtype)

    bnb_config = BitsAndBytesConfig(
        load_in_4bit=use_4bit,
        bnb_4bit_quant_type=bnb_4bit_quant_type,
        bnb_4bit_compute_dtype=compute_dtype,
        bnb_4bit_use_double_quant=use_nested_quant,
    )

    # Check GPU compatibility with bfloat16
    if compute_dtype == torch.float16 and use_4bit:
        try:
            major, _ = torch.cuda.get_device_capability()
            if major >= 8:
                print("=" * 80)
                print("Your GPU supports bfloat16: accelerate training with bf16=True")
                print("=" * 80)
        except Exception as e:
            print(e)

    # Load base model
    model = AutoModelForCausalLM.from_pretrained(
        custom_args.model_name_or_path, quantization_config=bnb_config, device_map=device_map  # "auto"
    )
    model.config.use_cache = False
    model.config.pretraining_tp = 1

    # Load LLaMA tokenizer
    processor = AutoTokenizer.from_pretrained(custom_args.model_name_or_path, trust_remote_code=True)
    processor.pad_token = processor.eos_token
    processor.padding_side = "right"  # Fix weird overflow issue with fp16 training

    return processor, model


@dataclass
class CustomArguments:
    model_name_or_path: str = field(
        default="llama-7b",
        metadata={
            "help": "Path to pretrained model or model identifier\
                  from huggingface.co/models"
        },
    )
    dataset_name: str = field(
        default="docvqa", metadata={"help": "The name of the dataset to use (via the datasets library)."}
    )
    results_dir: str = field(default="results", metadata={"help": "The directory to save the results."})
    datas_dir: str = field(default="", metadata={"help": "The directory to save the datas."})
    wandb_project: str = field(default="Layout", metadata={"help": "The name of the wandb project."})
    prompt: str = field(default="plain", metadata={"help": "The prompt type. (plain, alpaca, layout)"})
    comment: str = field(default="", metadata={"help": "The comment for this run."})

    def __post_init__(self):
        self.model_name_or_path = model_path_config[self.model_name_or_path]
        self.datas_dir = os.path.expanduser(self.datas_dir)


class DataCollatorForDocVQA(DataCollatorMixin):
    def __init__(self, prompt_type, two_stage=False):
        super().__init__()
        self.prompt_type = prompt_type
        # DLA_FEATURES

    def space_layout(self, texts, boxes):
        return space_layout.space_layout(texts, boxes)

    def __call__(self, features):
        batch = {
            "text": [],
            "question": [],
            "answers": [],
            "questionId": [],
            "question_types": [],
        }
        for example in features:
            question = example["question"]
            batch["question"].append(question)
            batch["question_types"].append(example["question_types"])

            # TODO: extend with DLA features (done automatically in OCR, potentially extend prompt with DLA instruction)

            if self.prompt_type == "plain":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_plain"].format_map({"document": doc, "question": question})
            elif self.prompt_type == "task_instruction_space_DLA":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_task_DLA"].format_map({"document": doc, "question": question})
            elif self.prompt_type == "task_instruction_DLA":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_task_DLA"].format_map({"document": doc, "question": question})
            elif self.prompt_type == "task_instruction_space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_task"].format_map({"document": doc, "question": question})
            elif self.prompt_type == "task_instruction":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_task"].format_map({"document": doc, "question": question})
            elif self.prompt_type == "space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_plain"].format_map({"document": doc, "question": question})
            else:
                raise ValueError("Invalid prompt type.")

            batch["text"].append(text)
            batch["answers"].append(example["answers"])
            batch["questionId"].append(example["questionId"])

        return batch


def main():
    parser = HfArgumentParser((CustomArguments, TrainingArguments))
    custom_args, training_args = parser.parse_args_into_dataclasses()
    for k, v in custom_args.__dict__.items():
        print(k, v)

    to_log = ["dataset_name", "model_name_or_path", "prompt", "comment"]
    logged_config = {k: v for k, v in custom_args.__dict__.items() if k in to_log}
    # some debugging control variables
    SKIP_TEST = True
    DISABLE_WANDB = False
    DOWNSAMPLING = False

    if not DISABLE_WANDB:
        wandb.init(
            project=custom_args.wandb_project,
            name=training_args.run_name,
            config=logged_config,
        )

    set_seed(training_args.seed)
    device = "cuda" if torch.cuda.is_available() else "cpu"

    processor, model = load_llama(custom_args)

    assert custom_args.dataset_name in ["docvqa_due_azure", "infographics_vqa_due_azure"]
    # safe reloading as HF likes to cache the DLA extended one...
    data = datasets.load_dataset(
        f"utils/{custom_args.dataset_name}.py",
        dla_model=custom_args.comment if custom_args.comment else "",
        download_mode="force_redownload",
        ignore_verifications=True,
    )

    anls_metric = ANLS(
        result_dir=custom_args.results_dir, exp_name=training_args.run_name, dataset_name=custom_args.dataset_name
    )

    collate_fn = DataCollatorForDocVQA(
        prompt_type=custom_args.prompt,
    )

    # evaluate on the validation dataset
    all_preds = []
    all_answers = []
    all_questions = []
    all_question_ids = []
    all_question_types = []
    count = 0
    print(f"Begin from the {count+1}-th example.")
    for i in tqdm(range(count, len(data["validation"])), desc="Processing"):
        example = data["validation"][i]
        print("=" * 30)
        batch = collate_fn([example])
        print(batch["text"][0])

        inputs = processor(
            text=batch["text"],
            return_tensors="pt",
        )
        inputs = inputs.to(device)
        print(batch["answers"][0])
        try:
            generated_ids = model.generate(inputs.input_ids, max_new_tokens=100)
        except Exception as e:
            print(e)
            continue
        generated_text = processor.batch_decode(
            generated_ids,
            skip_special_tokens=True,
            clean_up_tokenization_spaces=False,
        )

        generated_text = [t.strip()[len(batch["text"][i]) :].strip() for i, t in enumerate(generated_text)]

        print("Outputs:")
        print(generated_text)

        all_preds.extend(generated_text)
        all_answers.extend(batch["answers"])
        all_questions.extend(batch["question"])
        all_question_ids.extend(batch["questionId"])
        all_question_types.extend(batch["question_types"])
        if DOWNSAMPLING and i == 3:
            break
    val_anls_metrics = anls_metric.compute_and_save(
        qids=all_question_ids,
        questions=all_questions,
        predictions=all_preds,
        references=all_answers,
        question_types=all_question_types,
        split="val",
    )

    wandb.log(val_anls_metrics)
    print(val_anls_metrics)

    if SKIP_TEST:
        return
    # evaluate on the test dataset
    all_preds = []
    all_questions = []
    all_question_ids = []
    count = 0
    for i in tqdm(range(count, len(data["test"])), desc="Processing"):
        example = data["test"][i]
        print("=" * 30)
        batch = collate_fn([example])
        print(batch["text"][0])

        inputs = processor(
            text=batch["text"],
            return_tensors="pt",
        )
        inputs = inputs.to(device)
        print(batch["answers"][0])
        try:
            generated_ids = model.generate(inputs.input_ids, max_new_tokens=100)
        except Exception as e:
            print(e)
            print(len(batch["text"][0]))
            continue
        generated_text = processor.batch_decode(
            generated_ids,
            skip_special_tokens=True,
            clean_up_tokenization_spaces=False,
        )

        # generated_text = [t.strip() for t in generated_text]
        generated_text = [t.strip()[len(batch["text"][i]) :].strip() for i, t in enumerate(generated_text)]

        print("Outputs:")
        print(generated_text)

        all_preds.extend(generated_text)
        all_questions.extend(batch["question"])
        all_question_ids.extend(batch["questionId"])

    test_anls_metrics = anls_metric.compute_and_save(
        qids=all_question_ids, questions=all_questions, predictions=all_preds, split="test"
    )
    wandb.log(test_anls_metrics)
    print(test_anls_metrics)


if __name__ == "__main__":
    main()


==> src/downstream/LATIN-Prompt-fork/examples/vllm_docvqa_due_azure.py <==
import sys
sys.path.append('./')
import os
from dataclasses import dataclass, field
from tqdm import tqdm

import torch
from torch.utils.data import DataLoader
from vllm import LLM, SamplingParams
from transformers import (
    set_seed,
    TrainingArguments,
    HfArgumentParser,
)
from transformers.data.data_collator import DataCollatorMixin
import datasets
import wandb

from metric.anls import ANLS
from utils.model_path_config import model_path_config
from utils import space_layout


PROMPT_DICT = {
    "prompt_input": (
        "Below is an instruction that describes a task, paired with an input that provides further context. "
        "Write a response that appropriately completes the request.\n\n"
        "### Instruction:\n{instruction}\n\n### Input:\n{input}\n\n### Response:"
    ),
    "prompt_no_input": (
        "Below is an instruction that describes a task. "
        "Write a response that appropriately completes the request.\n\n"
        "### Instruction:\n{instruction}\n\n### Response:"
    ),
    "prompt_task": (
        "You are asked to answer questions asked on a document image.\n"
        "The answers to questions are short text spans taken verbatim from the document. "
        "This means that the answers comprise a set of contiguous text tokens present in the document.\n"
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document with as few words as possible .\n\n"
        "Answer:"
    ),
    "prompt_plain": (
        "Document:\n{document}\n\n"
        "Question: {question}\n\n"
        "Directly extract the answer of the question from the document.\n\n"
        "Answer:"
    ),
}


@dataclass
class CustomArguments:
    model_name_or_path: str = field(
        default="llama-7b",
        metadata={"help": "Path to pretrained model or model identifier\
                  from huggingface.co/models"}
    )
    dataset_name: str = field(
        default="docvqa",
        metadata={"help": "The name of the dataset to use (via the datasets library)."}
    )
    results_dir: str = field(
        default="results",
        metadata={"help": "The directory to save the results."}
    )
    datas_dir: str = field(
        default="",
        metadata={"help": "The directory to save the datas."}
    )
    wandb_project: str = field(
        default="Layout",
        metadata={"help": "The name of the wandb project."}
    )
    prompt: str = field(
        default="plain",
        metadata={"help": "The prompt type. (plain, alpaca, layout)"}
    )
    split_name: str = field(
        default="val_test",
        metadata={"help": "The split name. (val, test)"}
    )

    def __post_init__(self):
        self.model_name_or_path = model_path_config[self.model_name_or_path]
        self.datas_dir = os.path.expanduser(self.datas_dir)


class DataCollatorForDocVQA(DataCollatorMixin):
    def __init__(self, prompt_type, two_stage=False):
        super().__init__()
        self.prompt_type = prompt_type

    def space_layout(self, texts, boxes):

        return space_layout.space_layout(texts, boxes)

    def __call__(self, features):
        batch = {
            "text": [],
            "question": [],
            "answers": [],
            "questionId": [],
        }
        for example in features:
            question = example["question"]
            batch["question"].append(question)

            if self.prompt_type == "plain":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_plain"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "task_instruction_space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_task"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "task_instruction":
                doc = " ".join(example["texts"])
                text = PROMPT_DICT["prompt_task"].format_map({
                    "document": doc,
                    "question": question
                })
            elif self.prompt_type == "space":
                space_line_texts = self.space_layout(
                    example["texts"],
                    example["text_boxes"],
                )
                doc = "\n".join(space_line_texts)
                text = PROMPT_DICT["prompt_plain"].format_map({
                    "document": doc,
                    "question": question
                })
            else:
                raise ValueError("Invalid prompt type.")
            
            batch["text"].append(text)
            batch["answers"].append(example["answers"])
            batch["questionId"].append(example["questionId"])
        
        return batch


def truncation(tokenizer, prompts):
    new_prompts = []
    for prompt in prompts:
        while len(tokenizer.encode(prompt)) > 2048:
            if len(prompt) > 2000:
                question_idx = prompt.rfind("\n\nQuestion:")
                prompt = prompt[:2000-len(prompt[question_idx:])] + prompt[question_idx:]
            else:
                question_idx = prompt.rfind("\n\nQuestion:")
                prompt = prompt[:question_idx-100] + prompt[question_idx:]
        new_prompts.append(prompt)
    
    return new_prompts


def main():
    parser = HfArgumentParser((CustomArguments, TrainingArguments))
    custom_args, training_args = parser.parse_args_into_dataclasses()
    for k, v in custom_args.__dict__.items():
        print(k, v)

    logged_config = {
        "dataset_name": custom_args.dataset_name,
    }

    wandb.init(
        project=custom_args.wandb_project,
        name=training_args.run_name,
        config=logged_config,
    )

    set_seed(training_args.seed)
    device = "cuda:0" if torch.cuda.is_available() else "cpu"

    sampling_params = SamplingParams(temperature=0)
    model = LLM(model=custom_args.model_name_or_path, quantization=("awq" if "awq" in custom_args.model_name_or_path else None))
    tokenizer = model.get_tokenizer()


    if custom_args.dataset_name == "docvqa_due_azure":
        data = datasets.load_dataset("utils/docvqa_due_azure.py")

    anls_metric = ANLS(
        result_dir=custom_args.results_dir,
        exp_name=training_args.run_name,
        dataset_name=custom_args.dataset_name
    )

    collate_fn = DataCollatorForDocVQA(
        prompt_type=custom_args.prompt,
    )

    if "val" in custom_args.split_name:
        print("Process the val dataset.")
        # evaluate on the validation dataset
        all_preds = []
        all_answers = []
        all_questions = []
        all_question_ids = []

        count = 0
        print(f"Begin from the {count+1}-th example.")
        for i in tqdm(range(count, len(data["validation"])), desc='Processing'):
            example = data["validation"][i]
            print("="*30)
            batch = collate_fn([example])
            print(batch["text"][0])

            outputs = model.generate(
                truncation(tokenizer, batch["text"]),
                sampling_params
            )
            generated_text = [output.outputs[0].text.strip().strip("</s>") for output in outputs]
            
            print(batch["answers"][0])
            print("Outputs:")
            print(generated_text)
            
            all_preds.extend(generated_text)
            all_answers.extend(batch["answers"])
            all_questions.extend(batch["question"])
            all_question_ids.extend(batch["questionId"])
        
        val_anls = anls_metric.compute_and_save(
            qids=all_question_ids,
            questions=all_questions,
            predictions=all_preds,
            references=all_answers,
            split="val"
        )

        wandb.log({"val_anls": val_anls})
        print({"val_anls": val_anls})

    if "test" in custom_args.split_name:
        print("Process the test dataset.")
        # evaluate on the test dataset
        all_preds = []
        all_questions = []
        all_question_ids = []
        count = 0
        for i in tqdm(range(count, len(data["test"])), desc='Processing'):
            example = data["test"][i]
            print("="*30)
            batch = collate_fn([example])
            print(batch["text"][0])

            outputs = model.generate(
                truncation(tokenizer, batch["text"]),
                sampling_params
            )
            generated_text = [output.outputs[0].text.strip().strip("</s>") for output in outputs]

            print("Outputs:")
            print(generated_text)
            
            all_preds.extend(generated_text)
            all_questions.extend(batch["question"])
            all_question_ids.extend(batch["questionId"])

        test_anls = anls_metric.compute_and_save(
            qids=all_question_ids,
            questions=all_questions,
            predictions=all_preds,
            split="test"
        )
        print({"test_anls": test_anls})


if __name__ == "__main__":
    main()


==> src/downstream/LATIN-Prompt-fork/metric/anls.py <==
import editdistance
import json
import os


class ANLS(object):
    def __init__(self, result_dir, exp_name, dataset_name):
        super().__init__()
        self.result_dir = result_dir
        self.exp_name = exp_name
        self.dataset_name = dataset_name
        
    def _ls(self, s1, s2):
        s1 = s1.lower().strip()
        s2 = s2.lower().strip()

        nls = editdistance.eval(s1, s2) / max(len(s1), len(s2))
        
        return 0 if nls >= 0.5 else 1 - nls
    
    def _ls_multiple(self, pred, answers):
        return max(self._ls(pred, answer) for answer in answers)

    def load_and_count(self, split="val"):
        save_path = os.path.join(self.result_dir, f"{self.exp_name}__{split}.json")
        if os.path.exists(save_path):
            with open(save_path, "r") as f:
                results = json.load(f)
        else:
            results = []
        return len(results)

    def load_and_save_docvqa(self, qids, questions, predictions, references=None, question_types=None, split="val"):
        all_anls = 0.0
        results = []
        save_path = os.path.join(self.result_dir, f"{self.exp_name}__{split}.json")
        if os.path.exists(save_path):
            with open(save_path, "r") as f:
                saved_results = json.load(f)
            for item in saved_results:
                results.append(item)
                all_anls += item.get("anls", 0.0)
        
        for i in range(len(qids)):
            result = {
                "answer": predictions[i],
                "questionId": int(qids[i])
            }
            if references is not None:
                anls = self._ls_multiple(predictions[i], references[i])
                all_anls += anls
                result["question"] = questions[i]
                # result["gold_answer"] = references[i][0]  # select the first answer
                result["gold_answer"] = references[i]  # select the first answer
                result["anls"] = anls   
            
            if question_types is not None:
                result["question_types"] = question_types[i]             
                
            results.append(result)
        
        with open(save_path, "w") as f:
            json.dump(results, f)
            
            
        # ANLS per question type
        if question_types is not None:
            anls_per_qtype = {}
            for i in range(len(qids)):
                qtype = question_types[i]
                if qtype not in anls_per_qtype:
                    anls_per_qtype[qtype] = []
                anls_per_qtype[qtype].append(results[i]['anls'])
            
            for qtype, anls_list in anls_per_qtype.items():
                print(f"ANLS for {qtype}: {sum(anls_list) / len(anls_list)}")
        
        metrics = {
            f'{split}_anls': all_anls / len(results),
            '{split}_qtype_anls': anls_per_qtype if question_types is not None else None
        }
        
        return metrics

    def load_and_save_mpdocvqa(self, qids, questions, predictions, references=None, split="val"):
        all_anls = 0.0
        results = []
        save_path = os.path.join(self.result_dir, f"{self.exp_name}__{split}.json")
        if os.path.exists(save_path):
            with open(save_path, "r") as f:
                saved_results = json.load(f)
            for item in saved_results:
                results.append(item)
                all_anls += item.get("anls", 0.0)
        
        for i in range(len(qids)):
            result = {
                "answer": predictions[i],
                "questionId": int(qids[i]),
                "answer_page": 0, # default
            }
            if references is not None:
                anls = self._ls_multiple(predictions[i], references[i])
                all_anls += anls
                result["question"] = questions[i]
                # result["gold_answer"] = references[i][0]  # select the first answer
                result["gold_answer"] = references[i]  # select the first answer
                result["anls"] = anls                

            results.append(result)
        
        with open(save_path, "w") as f:
            json.dump(results, f)
        
        return all_anls / len(results)

    def compute_and_save_docvqa(self, qids, questions, predictions, references=None, question_types=None, split="val"):
        all_anls = 0.0
        results = []
        for i in range(len(qids)):
            result = {
                "answer": predictions[i],
                "questionId": int(qids[i])
            }
            if references is not None:
                anls = self._ls_multiple(predictions[i], references[i])
                all_anls += anls
                result["question"] = questions[i]
                # result["gold_answer"] = references[i][0]  # select the first answer
                result["gold_answer"] = references[i]  # select the first answer
                result["anls"] = anls                

            
            if question_types is not None:
                result["question_types"] = question_types[i]   

            results.append(result)
        
        save_path = os.path.join(self.result_dir, f"{self.exp_name}__{split}.json")
        with open(save_path, "w") as f:
            json.dump(results, f)
        
        # ANLS per question type
        if question_types is not None:
            anls_per_qtype = {}
            for i in range(len(qids)):
                for qtype in question_types[i]:
                    if qtype not in anls_per_qtype:
                        anls_per_qtype[qtype] = []
                    anls_per_qtype[qtype].append(results[i]['anls'])
            
            # running mean of ANLS
            for qtype, anls_list in anls_per_qtype.items():
                print(f"ANLS for {qtype}: {sum(anls_list) / len(anls_list)}")
        
        metrics = {
            f'{split}_anls': all_anls / len(results),
            f'{split}_qtype_anls': {k:sum(v) / len(v) for k,v in anls_per_qtype.items()} if question_types is not None else None
        }
        
        return metrics

    
    def compute_and_save_mpdocvqa(self, qids, questions, predictions, references=None, split="val"):
        all_anls = 0.0
        results = []
        for i in range(len(qids)):
            result = {
                "answer": predictions[i],
                "questionId": int(qids[i]),
                "answer_page": 0, # default
            }
            if references is not None:
                anls = self._ls_multiple(predictions[i], references[i])
                all_anls += anls
                result["question"] = questions[i]
                # result["gold_answer"] = references[i][0]  # select the first answer
                result["gold_answer"] = references[i]  # select the first answer
                result["anls"] = anls                
                
            results.append(result)
        
        save_path = os.path.join(self.result_dir, f"{self.exp_name}__{split}.json")
        with open(save_path, "w") as f:
            json.dump(results, f)
        
        return all_anls / len(qids)
    
    def load_and_save(self, qids, questions, predictions, references=None, split="val"):
        if self.dataset_name in ["docvqa", "infographicvqa", "docvqa_due_azure", "infographicvqa_due_azure"]:
            return self.load_and_save_docvqa(qids, questions, predictions, references, split)
        elif self.dataset_name in ["mpdocvqa"]:
            return self.load_and_save_mpdocvqa(qids, questions, predictions, references, split)
        else:
            raise NotImplementedError

    def compute_and_save(self, qids, questions, predictions, references=None, question_types=None, split="val"):
        if self.dataset_name in ["docvqa", "infographicvqa", "docvqa_due_azure", "infographicvqa_due_azure", 'infographics_vqa_due_azure']:
            return self.compute_and_save_docvqa(qids, questions, predictions, references=references, split=split, question_types=question_types)
        elif self.dataset_name in ["mpdocvqa"]:
            return self.compute_and_save_mpdocvqa(qids, questions, predictions, references=references, split=split, question_types=question_types)
        else:
            raise NotImplementedError

if __name__ == "__main__":
    anls_metric = ANLS(
        result_dir="results",
        exp_name="test",
        dataset_name="docvqa"
    )
    
    r = anls_metric.compute_and_save_docvqa(
        qids=["1", "2", "3"],
        questions=["What is the color of the sky?", "What is the color of the grass?", "What is the color of the water?"],
        predictions=["blue", "green", "blue"],
        references=[["blue"], ["green", "Green"], ["blue", "Blue"]]
    )
    print(r)

    r = anls_metric.load_and_save_docvqa(
        qids=["4", "5", "6"],
        questions=["What is the color of the sky?", "What is the color of the grass?", "What is the color of the water?"],
        predictions=["blue", "green", "blue"],
        references=[["blue"], ["green", "Green"], ["blue", "Blue"]]
    )
    print(r)

==> src/downstream/LATIN-Prompt-fork/script/claude_eval.sh <==
#!/bin/bash
# set -x
gpu_id=${1:-0}
model_name=${2:-"llama-7b"}
dataset_name=${3:-"docvqa"}
prompt=${4:-"plain"}  # plain or alpaca
split_name=${5:-"val_test"}
comment=${6:-""}

run_name=${model_name}__Prompt_${prompt}
if [ -n "${comment}" ]; then
    run_name=${run_name}__${comment}
fi

run_name=${run_name}__${dataset_name}

export CUDA_VISIBLE_DEVICES=${gpu_id}

if [ "${dataset_name}" = "docvqa" ]; then
    python examples/claude_docvqa.py \
        --model_name_or_path ${model_name} \
        --dataset_name ${dataset_name} \
        --output_dir "outputs" \
        --results_dir "results" \
        --datas_dir ${DATAS_DIR} \
        --wandb_project "Layout" \
        --run_name ${run_name} \
        --prompt ${prompt} \
        --split_name ${split_name} \
        --per_device_eval_batch_size 1
elif [ "${dataset_name}" = "docvqa_due_azure" ]; then
    python examples/claude_docvqa_due_azure.py \
        --model_name_or_path ${model_name} \
        --dataset_name ${dataset_name} \
        --output_dir "outputs" \
        --results_dir "results" \
        --datas_dir ${DATAS_DIR} \
        --wandb_project "Layout" \
        --run_name ${run_name} \
        --prompt ${prompt} \
        --split_name ${split_name} \
        --per_device_eval_batch_size 1
else
    echo "wrong dataset: "${dataset_name}
fi


==> src/downstream/LATIN-Prompt-fork/script/llama_eval.sh <==
#!/bin/bash
# set -x
gpu_id=${1:-0}
model_name=${2:-"llama-7b"} 
dataset_name=${3:-"docvqa"}
prompt=${4:-"plain"} 
comment=${5:-""}
ocr_version=${6:-""}


run_name=${model_name}__Prompt_${prompt}
if [ -n "${comment}" ]; then
    run_name=${run_name}__${comment}
    comment="--comment ${comment}"
fi
if [ -n "${ocr_version}" ]; then
    run_name=${run_name}__${ocr_version}
fi
run_name=${run_name}__${dataset_name}

export CUDA_VISIBLE_DEVICES=${gpu_id}


python examples/llama_docvqa_due_azure.py \
    --model_name_or_path ${model_name} \
    --dataset_name ${dataset_name} \
    --output_dir "outputs" \
    --results_dir "results" \
    --datas_dir ${DATAS_DIR} \
    --wandb_project "Layout" \
    --run_name ${run_name} \
    --prompt ${prompt} \
    --per_device_eval_batch_size 2 \
    ${comment}


# #can you turn this python command into a variable and echo first?
# command="python examples/llama_docvqa_due_azure.py \
#     --model_name_or_path ${model_name} \
#     --dataset_name ${dataset_name} \
#     --output_dir "outputs" \
#     --results_dir "results" \
#     --datas_dir ${DATAS_DIR} \
#     --wandb_project "Layout" \
#     --run_name ${run_name} \
#     --prompt ${prompt} \
#     --per_device_eval_batch_size 2 \
#     ${comment}"
# echo $command
# $command

==> src/downstream/LATIN-Prompt-fork/script/vllm_eval.sh <==
#!/bin/bash
# set -x
gpu_id=${1:-0}
model_name=${2:-"vicuna-13b"}
dataset_name=${3:-"docvqa_due_azure"}
prompt=${4:-"plain"}  # plain, task_instruction, task_instruction_space, space
split_name=${5:-"val_test"}
comment=${6:-""}

#NousResearch/Llama-2-13b-chat-hf

run_name=${model_name}__Prompt_${prompt}
if [ -n "${comment}" ]; then
    run_name=${run_name}__${comment}
fi
run_name=${run_name}__${dataset_name}

export CUDA_VISIBLE_DEVICES=${gpu_id}

if [ "${dataset_name}" = "docvqa_due_azure" ]; then
    python examples/vllm_docvqa_due_azure.py \
        --model_name_or_path ${model_name} \
        --dataset_name ${dataset_name} \
        --output_dir "outputs" \
        --results_dir "results" \
        --datas_dir ${DATAS_DIR} \
        --wandb_project "Layout" \
        --run_name ${run_name} \
        --prompt ${prompt} \
        --split_name ${split_name} \
        --per_device_eval_batch_size 1
else
    echo "wrong dataset: "${dataset_name}
fi



==> src/downstream/LATIN-Prompt-fork/utils/claude.py <==
import anthropic
import os
import io
import json

c = anthropic.Client(os.environ["ANTHROPIC_API_KEY"])


def cluade_completion(
    prompt,
    model_name="claude-v1.3",
    max_tokens_to_sample: int = 200,
    temperature=0.0,
):
    response = c.completion_stream(
        prompt=f"{anthropic.HUMAN_PROMPT} {prompt}{anthropic.AI_PROMPT}",
        stop_sequences=[anthropic.HUMAN_PROMPT],
        max_tokens_to_sample=max_tokens_to_sample,
        model=model_name,
        stream=True,
        temperature=temperature,
    )
    # for data in response:
    #     print(data)

    result = list(response)[-1]

    return result



==> src/downstream/LATIN-Prompt-fork/utils/docvqa.py <==
import json
import os
from pathlib import Path

import datasets

from PIL import Image

logger = datasets.logging.get_logger(__name__)


def load_image(image_path):
    image = Image.open(image_path).convert("RGB")
    w, h = image.size
    return image, (w, h)


def normalize_bbox(bbox, size):
    return [
        int(1000 * bbox[0] / size[0]),
        int(1000 * bbox[1] / size[1]),
        int(1000 * bbox[2] / size[0]),
        int(1000 * bbox[3] / size[1]),
    ]


def quad_to_box(quad):
    box = (
        max(0, quad["x1"]),
        max(0, quad["y1"]),
        quad["x3"],
        quad["y3"]
    )
    if box[3] < box[1]:
        bbox = list(box)
        tmp = bbox[3]
        bbox[3] = bbox[1]
        bbox[1] = tmp
        box = tuple(bbox)
    if box[2] < box[0]:
        bbox = list(box)
        tmp = bbox[2]
        bbox[2] = bbox[0]
        bbox[0] = tmp
        box = tuple(bbox)
    return box


def box4point_to_box2point(box4point):
    # bounding box = [x0, y0, x1, y1, x2, y2, x3, y3]
    all_x = [box4point[2 * i] for i in range(4)]
    all_y = [box4point[2 * i + 1] for i in range(4)]
    box2point = [min(all_x), min(all_y), max(all_x), max(all_y)]
    return box2point


class DocVQAConfig(datasets.BuilderConfig):
    """BuilderConfig for DocVQA"""
    def __init__(self, **kwargs):
        """BuilderConfig for DocVQA.
        Args:
          **kwargs: keyword arguments forwarded to super.
        """
        super(DocVQAConfig, self).__init__(**kwargs)


class DocVQA(datasets.GeneratorBasedBuilder):
    BUILDER_CONFIGS = [
        DocVQAConfig(name="docvqa", version=datasets.Version("1.0.0"), description="DocVQA dataset"),
    ]

    def _info(self):
        return datasets.DatasetInfo(
            features=datasets.Features(
                {
                    "questionId": datasets.Value("string"),
                    "question": datasets.Value("string"),
                    "answers": datasets.Sequence(datasets.Value("string")),
                    "words": datasets.Sequence(datasets.Value("string")),
                    "word_boxes": datasets.Sequence(datasets.Sequence(datasets.Value("int64"))),
                    "texts": datasets.Sequence(datasets.Value("string")),
                    "text_boxes": datasets.Sequence(datasets.Sequence(datasets.Value("int64"))),
                    "image": datasets.features.Image(),
                }
            ),
            supervised_keys=None,
            homepage="xxx",
        )

    def _split_generators(self, dl_manager):
        """Returns SplitGenerators."""
        """Uses local files located with data_dir"""
        dest = Path("./datas/docvqa")
        return [
            datasets.SplitGenerator(
                name=datasets.Split.TRAIN, gen_kwargs={
                    "dirpath": dest/"train",
                    "filepath": dest/"train/train_v1.0.json",
                }
            ),
            datasets.SplitGenerator(
                name=datasets.Split.VALIDATION, gen_kwargs={
                    "dirpath": dest/"val",
                    "filepath": dest/"val/val_v1.0.json",
                }
            ),
            datasets.SplitGenerator(
                name=datasets.Split.TEST, gen_kwargs={
                    "dirpath": dest/"test",
                    "filepath": dest/"test/test_v1.0.json",
                }
            ),
        ]

    def get_line_bbox(self, bboxs):
        x = [bboxs[i][j] for i in range(len(bboxs)) for j in range(0, len(bboxs[i]), 2)]
        y = [bboxs[i][j] for i in range(len(bboxs)) for j in range(1, len(bboxs[i]), 2)]

        x0, y0, x1, y1 = min(x), min(y), max(x), max(y)

        assert x1 >= x0 and y1 >= y0
        bbox = [[x0, y0, x1, y1] for _ in range(len(bboxs))]
        return bbox

    def _generate_examples(self, dirpath, filepath):
        logger.info("⏳ Generating examples from = %s", filepath)
        ann_dir = os.path.join(dirpath, "ocr_results") 
        img_dir = os.path.join(dirpath, "documents")

        with open(filepath, 'r') as f:
            data = json.load(f)
        is_test = True if data["dataset_split"] == "test" else False
        
        for i, example in enumerate(data["data"][:10]):
        # for i, example in enumerate(data["data"]):
            name = example["ucsf_document_id"] + "_" + example["ucsf_document_page_no"]
            img_path = os.path.join(img_dir, name+".png")
            ann_path = os.path.join(ann_dir, name+".json")
            question = example["question"]
            question_id = example["questionId"]
            answers = example["answers"] if not is_test else None
            image, size = load_image(img_path)
            with open(ann_path, 'r') as f:
                ann_data = json.load(f)["recognitionResults"][0]["lines"]
            words = []
            word_boxes = []
            texts = []
            text_boxes = []
            for line in ann_data:
                texts.append(line["text"])
                text_boxes.append(box4point_to_box2point(line["boundingBox"]))
                for word in line["words"]:
                    words.append(word["text"])
                    word_boxes.append(box4point_to_box2point(word["boundingBox"]))

            item = {
                "questionId": question_id,
                "question": question,
                "answers": answers,
                "words": words,
                "word_boxes": word_boxes,
                "texts": texts,
                "text_boxes": text_boxes,
                "image": image,
                }

            yield i, item

if __name__ == "__main__":
    dataset = datasets.load_dataset(
        os.path.abspath(__file__),
    )

==> src/downstream/LATIN-Prompt-fork/utils/docvqa_due_azure.py <==
import json
import os
from pathlib import Path

import datasets

from PIL import Image

logger = datasets.logging.get_logger(__name__)


def load_image(image_path):
    image = Image.open(image_path).convert("RGB")
    w, h = image.size
    return image, (w, h)


def normalize_bbox(bbox, size):
    return [
        int(1000 * bbox[0] / size[0]),
        int(1000 * bbox[1] / size[1]),
        int(1000 * bbox[2] / size[0]),
        int(1000 * bbox[3] / size[1]),
    ]


def quad_to_box(quad):
    # test 87 is wrongly annotated
    box = (max(0, quad["x1"]), max(0, quad["y1"]), quad["x3"], quad["y3"])
    if box[3] < box[1]:
        bbox = list(box)
        tmp = bbox[3]
        bbox[3] = bbox[1]
        bbox[1] = tmp
        box = tuple(bbox)
    if box[2] < box[0]:
        bbox = list(box)
        tmp = bbox[2]
        bbox[2] = bbox[0]
        bbox[0] = tmp
        box = tuple(bbox)
    return box


def box4point_to_box2point(box4point):
    # bounding box = [x0, y0, x1, y1, x2, y2, x3, y3]
    all_x = [box4point[2 * i] for i in range(4)]
    all_y = [box4point[2 * i + 1] for i in range(4)]
    # print(box4point)
    box2point = [min(all_x), min(all_y), max(all_x), max(all_y)]
    # print(box2point)
    return box2point


_DESCRIPTION = """
DocVQA dataset
"""

class DocVQAConfig(datasets.BuilderConfig):
    """BuilderConfig for DocVQA"""

    def __init__(self, dla_model: str = "", **kwargs):
        """BuilderConfig for CORD.
        Args:
          **kwargs: keyword arguments forwarded to super.
        """
        super(DocVQAConfig, self).__init__(**kwargs)
        self.dla_model = f"-{dla_model}" if dla_model else ""


class DocVQA(datasets.GeneratorBasedBuilder):
    
    BUILDER_CONFIGS = [
        DocVQAConfig(name="docvqa", version=datasets.Version("1.0.0"), description=_DESCRIPTION),
    ]
    
    def __init__(self, dla_model: str = "", **kwargs):
        """BuilderConfig for CORD.
        Args:
          **kwargs: keyword arguments forwarded to super.
        """
        self.dla_model = f"-{dla_model}" if dla_model else ""
        super(DocVQA, self).__init__(**kwargs)
        

    def _info(self):
        return datasets.DatasetInfo(
            description=_DESCRIPTION + f" with dla_model {self.dla_model}",
            features=datasets.Features(
                {
                    "questionId": datasets.Value("string"),
                    "question": datasets.Value("string"),
                    "answers": datasets.Sequence(datasets.Value("string")),
                    # "words": datasets.Sequence(datasets.Value("string")),
                    # "word_boxes": datasets.Sequence(datasets.Sequence(datasets.Value("int64"))),
                    "texts": datasets.Sequence(datasets.Value("string")),
                    "text_boxes": datasets.Sequence(datasets.Sequence(datasets.Value("int64"))),
                    "question_types": datasets.Sequence(datasets.Value("string")),
                    # "image": datasets.features.Image(),
                }
            ),
            supervised_keys=None,
            # citation=_CITATION,
            homepage="xxx",
        )

    def _split_generators(self, dl_manager):
        """Returns SplitGenerators."""
        """Uses local files located with data_dir"""
        dest = Path(os.path.join(os.environ["DATAS_DIR"], "aws_neurips_time/docvqa"))
        # dest = Path("./datas/docvqa")
        return [
            # datasets.SplitGenerator(
            #     name=datasets.Split.TRAIN, 
            # gen_kwargs={
                    # "doc_path": dest / "documents.json",
                    # "content_path": dest / f"train/documents_content{self.dla_model}.jsonl",
                    # "split": "train",
            #     }
            # ),
            
            datasets.SplitGenerator(
                name=datasets.Split.VALIDATION,
                gen_kwargs={
                    # "doc_path": dest/"dev/document.jsonl",
                    "doc_path": dest / "documents.json",
                    "content_path": dest / f"dev/documents_content{self.dla_model}.jsonl",
                    "split": "dev",
                },
            ),
            datasets.SplitGenerator(
                name=datasets.Split.TEST,
                gen_kwargs={
                    # "doc_path": dest/"test/document.jsonl",
                    "doc_path": dest / "documents.json",
                    "content_path": dest / f"test/documents_content.jsonl",
                    "split": "test",
                },
            ),
        ]

    def get_line_bbox(self, bboxs):
        x = [bboxs[i][j] for i in range(len(bboxs)) for j in range(0, len(bboxs[i]), 2)]
        y = [bboxs[i][j] for i in range(len(bboxs)) for j in range(1, len(bboxs[i]), 2)]

        x0, y0, x1, y1 = min(x), min(y), max(x), max(y)

        assert x1 >= x0 and y1 >= y0
        bbox = [[x0, y0, x1, y1] for _ in range(len(bboxs))]
        return bbox

    def _generate_examples(self, doc_path, content_path, split):
        logger.info(f"⏳ Generating examples from = {doc_path} and {content_path}")

        document_contents = {}
        with open(content_path, "r", encoding="utf-8") as f:
            for line in f:
                data = json.loads(line)
                document_contents[data["name"]] = data["contents"][1]  # microsoft_cv
                # print(data["name"])
                # print(data["contents"][1]["common_format"])

        # while True:
        #     continue

        # NEW: open annotations for question types
        with open(os.path.join(os.environ["DATAS_DIR"], "val_v1.0_withQT.json"), "r") as f:
            valdata = json.load(f)["data"]  # transform into dict with question_id as key
            val_question_types = {valdata[i]["questionId"]: valdata[i]["question_types"] for i in range(len(valdata))}

        count = 0
        with open(doc_path, "r", encoding="utf-8") as f:
            data = json.load(f)
            for doc in data:
                if doc["split"] != split:
                    continue

                for item in doc["client_features"]:
                    question = item["name"]
                    question_id = int(item["metadata"]["question_id"])
                    answers = item["value_variants"] if doc["split"] != "test" else None
                    question_types = val_question_types[question_id] if doc["split"] == "dev" else None
                    words = document_contents[doc["name"]]["common_format"]["tokens"]
                    # word_boxes = document_contents[data["name"]]["common_format"]["positions"]
                    lines = document_contents[doc["name"]]["common_format"]["structures"]["lines"]["structure_value"]
                    line_boxes = document_contents[doc["name"]]["common_format"]["structures"]["lines"]["positions"]

                    try:
                        line_texts = []
                        for words_range in lines:
                            line_words = [words[idx] for idx in range(words_range[0], words_range[1])]
                            line_texts.append(" ".join(line_words))
                    except Exception as e:
                        print(e)
                        print(doc["name"])
                        print(lines)
                        print(words)
                        print("=" * 50)
                        continue
                    
                    example = {
                        "questionId": question_id,
                        "question": question,
                        "answers": answers,
                        "texts": line_texts,
                        "text_boxes": line_boxes,
                        "question_types": question_types,
                    }

                    # if count > 10:
                    #     break

                    # print("="*50)
                    # for k, v in example.items():
                    #     print(k, v)
                    # print(example["questionId"])
                    # print(example["texts"])
                    # print(document_contents[data["name"]]["common_format"].keys())
                    # print(document_contents[data["name"]]["common_format"]["structures"]["lines"])

                    yield count, example

                    count += 1

                # if count > 10:
                #     break


if __name__ == "__main__":
    dataset = datasets.load_dataset(
        os.path.abspath(__file__), dla_model="vitb_imagenet_doclaynet_tecaher",
    )
    print('extended', len(dataset["validation"]))
    print(dataset["validation"][0])
    #load_dataset_builder, config_kwargs
    dataset = datasets.load_dataset(
        os.path.abspath(__file__),
    )
    print('original', len(dataset["validation"]))
    print(dataset["validation"][0])
    # print(len(dataset["test"]))



==> src/downstream/LATIN-Prompt-fork/utils/infographics_vqa_due_azure.py <==
import json
import os
from pathlib import Path

import datasets

from PIL import Image

logger = datasets.logging.get_logger(__name__)


def load_image(image_path):
    image = Image.open(image_path).convert("RGB")
    w, h = image.size
    return image, (w, h)


def normalize_bbox(bbox, size):
    return [
        int(1000 * bbox[0] / size[0]),
        int(1000 * bbox[1] / size[1]),
        int(1000 * bbox[2] / size[0]),
        int(1000 * bbox[3] / size[1]),
    ]


def quad_to_box(quad):
    # test 87 is wrongly annotated
    box = (max(0, quad["x1"]), max(0, quad["y1"]), quad["x3"], quad["y3"])
    if box[3] < box[1]:
        bbox = list(box)
        tmp = bbox[3]
        bbox[3] = bbox[1]
        bbox[1] = tmp
        box = tuple(bbox)
    if box[2] < box[0]:
        bbox = list(box)
        tmp = bbox[2]
        bbox[2] = bbox[0]
        bbox[0] = tmp
        box = tuple(bbox)
    return box


def box4point_to_box2point(box4point):
    # bounding box = [x0, y0, x1, y1, x2, y2, x3, y3]
    all_x = [box4point[2 * i] for i in range(4)]
    all_y = [box4point[2 * i + 1] for i in range(4)]
    # print(box4point)
    box2point = [min(all_x), min(all_y), max(all_x), max(all_y)]
    # print(box2point)
    return box2point


_DESCRIPTION = """
InfographicsVQA dataset
"""


class InfographicsVQAConfig(datasets.BuilderConfig):
    """BuilderConfig for InfographicsVQA"""

    def __init__(self, dla_model: str = "", **kwargs):
        """BuilderConfig for CORD.
        Args:
          **kwargs: keyword arguments forwarded to super.
        """
        super(InfographicsVQAConfig, self).__init__(**kwargs)
        self.dla_model = f"-{dla_model}" if dla_model else ""


class InfographicsVQA(datasets.GeneratorBasedBuilder):
    BUILDER_CONFIGS = [
        InfographicsVQAConfig(name="InfographicsVQA", version=datasets.Version("1.0.0"), description=_DESCRIPTION),
    ]

    def __init__(self, dla_model: str = "", **kwargs):
        """BuilderConfig for CORD.
        Args:
          **kwargs: keyword arguments forwarded to super.
        """
        self.dla_model = f"-{dla_model}" if dla_model else ""
        super(InfographicsVQA, self).__init__(**kwargs)

    def _info(self):
        return datasets.DatasetInfo(
            description=_DESCRIPTION + f" with dla_model {self.dla_model}",
            features=datasets.Features(
                {
                    "questionId": datasets.Value("string"),
                    "question": datasets.Value("string"),
                    "answers": datasets.Sequence(datasets.Value("string")),
                    # "words": datasets.Sequence(datasets.Value("string")),
                    # "word_boxes": datasets.Sequence(datasets.Sequence(datasets.Value("int64"))),
                    "texts": datasets.Sequence(datasets.Value("string")),
                    "text_boxes": datasets.Sequence(datasets.Sequence(datasets.Value("int64"))),
                    "question_types": datasets.Sequence(datasets.Value("string")),
                    # "image": datasets.features.Image(),
                }
            ),
            supervised_keys=None,
            # citation=_CITATION,
            homepage="xxx",
        )

    def _split_generators(self, dl_manager):
        """Returns SplitGenerators."""
        """Uses local files located with data_dir"""
        dest = Path(os.path.join(os.environ["DATAS_DIR"], "aws_neurips_time/infographics_vqa"))
        # dest = Path("./datas/InfographicsVQA")
        return [
            # datasets.SplitGenerator(
            #     name=datasets.Split.TRAIN,
            # gen_kwargs={
            # "doc_path": dest / "documents.json",
            # "content_path": dest / f"train/documents_content{self.dla_model}.jsonl",
            # "split": "train",
            #     }
            # ),
            datasets.SplitGenerator(
                name=datasets.Split.VALIDATION,
                gen_kwargs={
                    # "doc_path": dest/"dev/document.jsonl",
                    "doc_path": dest / "documents.json",
                    "content_path": dest / f"dev/documents_content{self.dla_model}.jsonl",
                    "split": "dev",
                },
            ),
            datasets.SplitGenerator(
                name=datasets.Split.TEST,
                gen_kwargs={
                    # "doc_path": dest/"test/document.jsonl",
                    "doc_path": dest / "documents.json",
                    "content_path": dest / f"test/documents_content.jsonl",
                    "split": "test",
                },
            ),
        ]

    def get_line_bbox(self, bboxs):
        x = [bboxs[i][j] for i in range(len(bboxs)) for j in range(0, len(bboxs[i]), 2)]
        y = [bboxs[i][j] for i in range(len(bboxs)) for j in range(1, len(bboxs[i]), 2)]

        x0, y0, x1, y1 = min(x), min(y), max(x), max(y)

        assert x1 >= x0 and y1 >= y0
        bbox = [[x0, y0, x1, y1] for _ in range(len(bboxs))]
        return bbox

    def _generate_examples(self, doc_path, content_path, split):
        logger.info(f"⏳ Generating examples from = {doc_path} and {content_path}")

        document_contents = {}
        with open(content_path, "r", encoding="utf-8") as f:
            for line in f:
                data = json.loads(line)
                document_contents[data["name"]] = data["contents"][1]  # microsoft_cv
                # print(data["name"])
                # print(data["contents"][1]["common_format"])

        # while True:
        #     continue

        # NEW: open annotations for question types
        def join_annotations(a):
            question_types = []
            keys = ["answer_type", "evidence", "operation/reasoning"]
            for key in keys:
                if a[key]:
                    question_types.extend(a[key])
            return question_types

        with open(os.path.join(os.environ["DATAS_DIR"], "infographicsVQA_val_v1.0_withQT.json"), "r") as f:
            valdata = json.load(f)["data"]  # transform into dict with question_id as key
            val_question_types = {valdata[i]["questionId"]: join_annotations(valdata[i]) for i in range(len(valdata))}

        count = 0
        with open(doc_path, "r", encoding="utf-8") as f:
            data = json.load(f)
            for doc in data:
                if doc["split"] != split:
                    continue

                for item in doc["client_features"]:
                    question = item["name"]
                    question_id = int(item["metadata"]["question_id"])
                    answers = item["value_variants"] if doc["split"] != "test" else None
                    question_types = val_question_types[question_id] if doc["split"] == "dev" else None
                    words = document_contents[doc["name"]]["common_format"]["tokens"]
                    # word_boxes = document_contents[data["name"]]["common_format"]["positions"]
                    lines = document_contents[doc["name"]]["common_format"]["structures"]["lines"]["structure_value"]
                    line_boxes = document_contents[doc["name"]]["common_format"]["structures"]["lines"]["positions"]

                    try:
                        line_texts = []
                        for words_range in lines:
                            line_words = [words[idx] for idx in range(words_range[0], words_range[1])]
                            line_texts.append(" ".join(line_words))
                    except Exception as e:
                        print(e)
                        print(doc["name"])
                        print(lines)
                        print(words)
                        print("=" * 50)
                        continue

                    example = {
                        "questionId": question_id,
                        "question": question,
                        "answers": answers,
                        "texts": line_texts,
                        "text_boxes": line_boxes,
                        "question_types": question_types,
                    }

                    # if count > 10:
                    #     break

                    # print("="*50)
                    # for k, v in example.items():
                    #     print(k, v)
                    # print(example["questionId"])
                    # print(example["texts"])
                    # print(document_contents[data["name"]]["common_format"].keys())
                    # print(document_contents[data["name"]]["common_format"]["structures"]["lines"])

                    yield count, example

                    count += 1

                # if count > 10:
                #     break


if __name__ == "__main__":
    dataset = datasets.load_dataset(
        os.path.abspath(__file__),
        # dla_model="vitb_imagenet_doclaynet_tecaher",
        download_mode="force_redownload",
        ignore_verifications=True,
    )

    print("extended", len(dataset["validation"]))
    print(dataset["validation"][0])
    # load_dataset_builder, config_kwargs
    dataset = datasets.load_dataset(
        os.path.abspath(__file__),
    )
    print("original", len(dataset["validation"]))
    print(dataset["validation"][0])
    # print(len(dataset["test"]))


==> src/downstream/LATIN-Prompt-fork/utils/model_path_config.py <==
import os


model_path_config = {
    "blip2-opt-2.7b": "Salesforce/blip2-opt-2.7b",
    "blip2-opt-6.7b": "Salesforce/blip2-opt-6.7b",
    "opt-2.7b": "facebook/opt-2.7b",
    "opt-6.7b": "facebook/opt-6.7b",
    "llama-7b": "decapoda-research/llama-7b-hf",
    "alpaca-7b": os.path.expanduser("~/checkpoints/alpaca-7b"),
    "opt-iml-max-1.3b": "facebook/opt-iml-max-1.3b",
    "opt-iml-max-30b": "facebook/opt-iml-max-30b",
    "vicuna-13b": "lmsys/vicuna-13b-v1.3",
    # "llama2-7b-chat": "TheBloke/Llama-2-7B-chat-AWQ",
    # "llama2-13b-chat": "TheBloke/Llama-2-13B-chat-AWQ",
    "llama2-7b": "NousResearch/Llama-2-7b-hf",
    "llama2-7b-chat": "NousResearch/Llama-2-7b-chat-hf",
    "llama2-13b-chat": "NousResearch/Llama-2-13b-chat-hf",
    "mistral-7b": "mistralai/Mistral-7B-v0.1",
    'zephyr-7b': 'HuggingFaceH4/zephyr-7b-alpha',
    # "meta-llama/Llama-2-13b-chat-hf",
}


==> src/downstream/LATIN-Prompt-fork/utils/openai_api.py <==
import os
import openai
import tiktoken
import datetime
from time import sleep
openai.api_key = os.getenv("OPENAI_API_KEY")
openai.api_base =  os.getenv("OPENAI_API_BASE") # your endpoint should look like the following https://YOUR_RESOURCE_NAME.openai.azure.com/
openai.api_type = 'azure'
# openai.api_version = '2022-12-01' # this may change in the future
# openai.api_version = "2023-03-15-preview"
openai.api_version = "2023-05-15"


def openai_completion(prompt, model_name="gpt-35", max_tokens_to_sample: int = 200, stop="\n\n", temperature=0):
    if model_name == "gpt-35":
        deployment_name = "gpt-35-turbo"
        enc = tiktoken.get_encoding("cl100k_base") 
        while len(enc.encode(prompt)) > 4096:
            if len(prompt) > 4000:
                question_idx = prompt.rfind("\n\nQuestion:")
                prompt = prompt[:4000-len(prompt[question_idx:])] + prompt[question_idx:]
            else:
                question_idx = prompt.rfind("\n\nQuestion:")
                prompt = prompt[:question_idx-300] + prompt[question_idx:]
    elif model_name == "text-davinci-003":
        deployment_name = "text-davinci-003"
        enc = tiktoken.get_encoding("p50k_base")
        while len(enc.encode(prompt)) > 4096:
            if len(prompt) > 4000:
                question_idx = prompt.rfind("\n\nQuestion:")
                prompt = prompt[:4000-len(prompt[question_idx:])] + prompt[question_idx:]
            else:
                question_idx = prompt.rfind("\n\nQuestion:")
                prompt = prompt[:question_idx-300] + prompt[question_idx:]
    else:
        raise ValueError("Invalid model name")
    
    # print('Sending a test completion job')
    # start_phrase = 'Write a tagline for an ice cream shop. '
    while True:
        sleep(1)
        try:
            response = openai.Completion.create(
                engine=deployment_name,
                prompt=prompt,
                max_tokens=max_tokens_to_sample,
                temperature=temperature,
                stop=stop,
            )
            text = response['choices'][0]['text']
            break
        # except TypeError:
        #     print(f"TypeError, maybe the prompt is too long: {len(prompt)}. Redeucing the prompt length.")
        #     if len(prompt) > 4000:
        #         question_idx = prompt.rfind("\n\nQuestion:")
        #         prompt = prompt[:4000-len(prompt[question_idx:])] + prompt[question_idx:]
        #     else:
        #         question_idx = prompt.rfind("\n\nQuestion:")
        #         prompt = prompt[:question_idx-300] + prompt[question_idx:]
        #     continue
        except openai.error.InvalidRequestError:
            print("Invalid request!!!")
            text = ""
            break
        except openai.error.Timeout:
            print("Timeout, retrying...")
            continue

    return text


def openai_chat_completion(prompt, model_name="gpt-35", max_tokens_to_sample: int = 200, stop="\n\n", temperature=0):
    if model_name == "gpt-35":
        deployment_name = "gpt-35-turbo"
    else:
        raise ValueError("Invalid model name")
    
    enc = tiktoken.get_encoding("cl100k_base") 

    while len(enc.encode(prompt)) > 4096:
        if len(prompt) > 4000:
            question_idx = prompt.rfind("\n\nQuestion:")
            prompt = prompt[:4000-len(prompt[question_idx:])] + prompt[question_idx:]
        else:
            question_idx = prompt.rfind("\n\nQuestion:")
            prompt = prompt[:question_idx-300] + prompt[question_idx:]
        continue
    current_date = str(datetime.date.today())
    messages = [
        # {"role": "system", "content": f"You are ChatGPT, a large language model trained by OpenAI.\nKnowledge cutoff: 2021-09\nCurrent Date: {current_date}"},
        {"role": "system", "content": "You are a helpful assistant responsible for extracting answers to given questions from specified documents. The answers must exist in the documents, and your replies should come directly from the documents without containing any other irrelevant information. You need to understand the document layout with the help of spaces and line breaks in the document."},
        # {"role": "system", "content": "You are an AI assistant that helps people find information."},
        {"role": "user","content": prompt}
    ]

    print(f"prompt_token_length: {len(enc.encode(prompt))}")
    while True:
        sleep(2)
        try:
            response = openai.ChatCompletion.create(
                engine=deployment_name,
                messages=messages,
                max_tokens=max_tokens_to_sample,
                temperature=temperature,
                stop=stop,
            )
            print(response['choices'][0]['message'])

            if 'content' in response['choices'][0]['message'].keys():
                text = response['choices'][0]['message']['content']
            else:
                text = ""
            break
        except openai.error.InvalidRequestError:
            print("Invalid request!!!")
            text = ""
            break
        except openai.error.Timeout:
            sleep(30)
            print("Timeout, retrying...")
            continue

    return text


if __name__ == "__main__":
    prompt = "Write a tagline for an ice cream shop. "
    print(openai_completion(prompt))
    print(openai_chat_completion(prompt))


==> src/downstream/LATIN-Prompt-fork/utils/space_layout.py <==
import os
import json
import sys

sys.path.append(".")
from utils.util import is_same_line, union_box, boxes_sort


def line_length_without_tags(line_text):
    return len(
        " ".join([token for token in line_text.split() if not token.startswith("<") and not token.endswith(">")])
    )


def space_layout(texts, boxes):
    line_boxes = []
    line_texts = []
    max_line_char_num = 0
    line_width = 0
    # print(f"len_boxes: {len(boxes)}")
    while len(boxes) > 0:
        line_box = [boxes.pop(0)]
        line_text = [texts.pop(0)]
        # need to do the fix here for char num
        tokens = line_text[-1].split()
        # filter anything with <token> or </token>
        char_num = line_length_without_tags(line_text[-1])
        line_union_box = line_box[-1]
        while len(boxes) > 0 and is_same_line(line_box[-1], boxes[0]):
            line_box.append(boxes.pop(0))
            line_text.append(texts.pop(0))
            char_num += line_length_without_tags(line_text[-1])
            line_union_box = union_box(line_union_box, line_box[-1])
        line_boxes.append(line_box)
        line_texts.append(line_text)
        if char_num >= max_line_char_num:
            max_line_char_num = char_num
            line_width = line_union_box[2] - line_union_box[0]

    # print(line_width)

    char_width = line_width / max_line_char_num
    # print(char_width)
    if char_width == 0:
        char_width = 1

    space_line_texts = []
    for i, line_box in enumerate(line_boxes):
        space_line_text = ""
        for j, box in enumerate(line_box):
            left_char_num = int(box[0] / char_width)
            space_line_text += " " * (left_char_num - len(space_line_text))
            space_line_text += line_texts[i][j]
        space_line_texts.append(space_line_text)

    return space_line_texts


if __name__ == "__main__":
    filepath = "/home/xxx/workspace/VrDU/datas/funsd/testing_data/annotations/82092117.json"
    with open(filepath, "r") as f:
        data = json.load(f)
    texts = []
    text_boxes = []

    for i, item in enumerate(data["form"]):
        texts.append(item["text"])
        # texts.append("{" + f'{i}-{item["text"]}' + "}")
        text_boxes.append(item["box"])
    ids = boxes_sort(text_boxes)
    texts = ["{" + f"{count}-{texts[i]}" + "}" for count, i in enumerate(ids)]
    text_boxes = [text_boxes[i] for i in ids]
    space_line_texts = space_layout(texts=texts, boxes=text_boxes)
    with open("82092117.txt", "w") as f:
        f.write("\n".join(space_line_texts))


==> src/downstream/LATIN-Prompt-fork/utils/util.py <==
import copy
import logging
import random
import requests
import time

import spacy
import datasets
import torch
from faker import Faker

logger = logging.getLogger(__name__)

# from torch_geometric.data import Data


def compute_l2_dist(q, s):
    """compute l2 dist

    Params:
        q: N1xd
        L: N2xd
    """

    q = torch.unsqueeze(q, dim=1) # N1 x 1 x d
    print(f"q shape: {q.shape}")
    s = torch.unsqueeze(s, dim=0) # 1 x N2 x d
    print(f"s shape: {s.shape}")

    all_dist = []
    for i in range(q.shape[0]):
        # print(f"q[i].shape: {q[i].shape}")
        qi = torch.unsqueeze(q[i], dim=1) # 1 x 1 x d
        # print(f"qi.shape: {qi.shape}")
        # print(f"s shape: {s.shape}")
        dist = (qi - s) ** 2 # 1 x 1 x d - 1 x N2 x d
        # print(f"dist shape: {dist.shape}")
        dist = torch.sum(dist, dim=-1) # 1 x 1 x d - 1 x N2 x d
        # print(f"dist shape: {dist.shape}")
        dist = torch.sqrt(dist)
        all_dist.append(dist)

    all_dist = torch.cat(all_dist, dim=0)
    return all_dist


def cos_sim(feat1, feat2):
    """
    Params:
        feat1: P1 x D, the features of current documents
        feat2: P2 x D, the features of candidate reference documents
    """
    feat1 = feat1 / torch.sqrt(torch.sum(feat1 ** 2, dim=-1, keepdim=True))
    feat2 = feat2 / torch.sqrt(torch.sum(feat2 ** 2, dim=-1, keepdim=True))
    
    sim = feat1 @ feat2.T # P1 x P2
    sim = 0.5 * sim + 0.5  # scale [-1, 1] to [0, 1], we use the 0 to mask !!!

    return sim


def document_sim(feat1, feat2, mask1, mask2):
    """
    Params:
        feat1: B1 x L1 x D, the features of current documents
        feat2: B2 x L2 x D, the features of candidate reference documents
        mask1: B1 x L1, the masks of current documents
        mask2: B2 x L2, the masks of candidate reference documents
    """
    feat1 = feat1 / torch.sqrt(torch.sum(feat1 ** 2, dim=-1, keepdim=True))
    feat2 = feat2 / torch.sqrt(torch.sum(feat2 ** 2, dim=-1, keepdim=True))

    mask = torch.einsum("ij,pq->ijqp", mask1, mask2) # B1 x L1 x L2 x B2
    # print(f"mask.shape: {mask.shape}")
    mask = torch.permute(mask, dims=[0, 3, 1, 2]) # B1 x B2 x L1 x L2
    # print(f"mask.shape: {mask.shape}")

    # B1 x L1 x D, B2 x L2 x D -> B1 x L1 x L2 x B2
    # if B1 = 1 and B2 = 1, sim = feat1 @ feat2.T
    sim = torch.einsum("ijl,lqp->ijqp", feat1, feat2.T)  # B1 x L1 x L2 x B2
    sim = 0.5 * sim + 0.5  # scale [-1, 1] to [0, 1], we use the 0 to mask !!!

    sim = torch.permute(sim, dims=[0, 3, 1, 2]) # B1 x B2 x L1 x L2
    sim = sim * mask
    sim, _ = torch.max(sim, dim=-1) # B1 x B2 x L1
    sim = sim * torch.unsqueeze(mask1, dim=1)
    # print(f"sim.shape: {sim.shape}")
    sim = torch.sum(sim, dim=-1) # B1 x B2
    # print(f"sim.shape: {sim.shape}")
    sim = sim / torch.sum(torch.unsqueeze(mask1, dim=1), dim=-1)
    # print(f"sim.shape: {sim.shape}")
    # print(f"sim: {sim}")

    return sim


def token_sim(feat1, feat2, mask1, mask2):
    """
    Params:
        feat1: P1 x L1 x D, the features of current tokens
        feat2: P1 x L2 x D, the features of candidate reference tokens
        mask1: P1 x L1, the masks of current documents
        mask2: P2 x L2, the masks of candidate reference documents
    """
    P1, L1, D = feat1.shape
    P2, L2, D = feat2.shape

    feat1 = feat1 / torch.sqrt(torch.sum(feat1 ** 2, dim=-1, keepdim=True))
    feat2 = feat2 / torch.sqrt(torch.sum(feat2 ** 2, dim=-1, keepdim=True))
    # feat1 = torch.reshape(feat1, [-1, L1, D])  # P1 x L1 x D
    # feat2 = torch.reshape(feat2, [-1, L2, D])  # P2 x L2 x D

    # mask1 = torch.reshape(mask1, [-1, L1])  # P1 x L1
    # mask2 = torch.reshape(mask2, [-1, L2])  # P2 x L2
    print(f"mask1.shape: {mask1.shape}")

    mask = torch.einsum("ij,pq->ijqp", mask1, mask2) # P1 x L1 x L2 x P2

    # print(f"mask.shape: {mask.shape}")
    mask = torch.permute(mask, dims=[0, 3, 1, 2]) # P1 x P2 x L1 x L2
    # print(f"mask.shape: {mask.shape}")

    # P1 x L1 x D, P2 x L2 x D -> P1 x L1 x L2 x P2
    # if P1 = 1 and P2 = 1, sim = feat1 @ feat2.T
    sim = torch.einsum("ijl,lqp->ijqp", feat1, feat2.T)  # P1 x L1 x L2 x P2
    sim = 0.5 * sim + 0.5  # scale [-1, 1] to [0, 1], we use the 0 to mask !!!

    sim = torch.permute(sim, dims=[0, 3, 1, 2]) # P1 x P2 x L1 x L2
    sim = sim * mask
    # obtain the max for each row
    sim, _ = torch.max(sim, dim=-1) # P1 x P2 x L1

    # mean (ignore the unvalid position by mask1)
    sim = sim * torch.unsqueeze(mask1, dim=1)
    # print(f"sim.shape: {sim.shape}")
    sim = torch.sum(sim, dim=-1) # P1 x P2
    # print(f"sim.shape: {sim.shape}")
    sim = sim / torch.sum(torch.unsqueeze(mask1, dim=1), dim=-1)
    # print(f"sim.shape: {sim.shape}")
    # print(f"sim: {sim}")

    return sim


def get_token_layout_masks(rel_2d_pos, labels):
    """
    Params:
        rel 2d pos: B x H x L x L
        labels: B x L
    """
    B, H, L1, L2 = rel_2d_pos.shape
    layout_masks = labels != -100  # B x L
    print(f"layout_masks.shape: {layout_masks.shape}")
    layout_masks = torch.unsqueeze(layout_masks, dim=1) * torch.unsqueeze(layout_masks, dim=2) # BxLxL
    print(f"layout_masks.shape: {layout_masks.shape}")

    rel_2d_pos = torch.permute(rel_2d_pos, [0, 2, 3, 1]) # B x L1 x L2 x H
    print(f"rel_2d_pos.shape: {rel_2d_pos.shape}")

    rel_2d_pos = torch.reshape(rel_2d_pos, [-1, L2, H]) # (B x L1) x L2 x H
    # print(f"rel_2d_pos.shape: {rel_2d_pos.shape}")
    layout_masks = torch.reshape(layout_masks, [-1, L2])  # P2 x L2

    return rel_2d_pos, layout_masks


# select the reference label for each token
def search_reference_label(feat1, feat2, mask1, mask2):
    """
    Params:
        feat1: B x L1 x D, the features of current documents
        feat2: B x L2 x D, the features of candidate reference documents
        mask1: B x L1, the masks of current documents
        mask2: B x L2, the masks of candidate reference documents
    """
    feat1 = feat1 / torch.sqrt(torch.sum(feat1 ** 2, dim=-1, keepdim=True))
    feat2 = feat2 / torch.sqrt(torch.sum(feat2 ** 2, dim=-1, keepdim=True))

    # B x L1 x 1, B x 1 x L2 -> B x L1 x L2
    mask = torch.unsqueeze(mask1, dim=-1) * torch.unsqueeze(mask2, dim=-2)
    # print(f"mask.shape: {mask.shape}")
    
    # B x L1 x D * B x D x L2 -> B x L1 x L2, batched matrix multiply
    sim = feat1 @ torch.transpose(feat2, dim0=1, dim1=2)
    sim = 0.5 * sim + 0.5  # scale [-1, 1] to [0, 1], we use the 0 to mask !!!
    # print(f"sim.shape: {sim.shape}")

    sim = sim * mask  # B x L1 x L2
    
    """
    After mask, the reference token id of the special token is always the zero, which
    corresponds to the CLS of the reference document.
    The reason is that the similarity betweem it and each token is set to 0 
    """
    reference_token_ids = torch.argmax(sim, dim=-1) # B x L1
    # print(f"reference_token_id.shape: {reference_token_ids.shape}")
    # print(f"reference_token_id:\n {reference_token_ids}")

    return reference_token_ids


def conceptnet_get(token="WHERE", num=10):
    r = requests.get(f"https://api.conceptnet.io/c/en/{token.lower()}?offset=0&limit=1000")
    content = r.json()
    candidate_tokens = []
    # print(len(content['edges']))
    for edge in content["edges"]:
        # "RelatedTo"
        if edge["rel"]["label"] in ["Synonym"]:
            candidate_token = edge["end"]["term"].split("/")[-1]
            lan = edge["end"]["language"]
            if lan == "en" and candidate_token != token.lower():
                candidate_tokens.append(candidate_token)
            candidate_token = edge["start"]["term"].split("/")[-1]
            lan = edge["start"]["language"]
            if lan == "en" and candidate_token != token.lower():
                candidate_tokens.append(candidate_token)
            if len(candidate_tokens) >= num:
                break                         

    # print(f"token: {token} {candidate_tokens}")
    return candidate_tokens


def create_aug_data(
    train_dataset,
    text_column_name,
    num=10,
    org_nums=0, 
    id2label=None,
    features=None,
    ):
    new_examples = []
    count = org_nums
    for example in train_dataset:
        time1 = time.time()
        new_examples_tokens = [[] for _ in range(num)]
        new_examples_diff = [0 for _ in range(num)]
        for i, token in enumerate(example[text_column_name]):
            # print(token)
            candidate_tokens = conceptnet_get(token, num=num)
            for j, new_tokens in enumerate(new_examples_tokens):
                if len(candidate_tokens) > 0:
                    new_tokens.append(random.choice(candidate_tokens))
                    new_examples_diff[j] += 1
                else:
                    new_tokens.append(token)

        # logger.info(example[text_column_name])
        for new_tokens in new_examples_tokens:
            new_example = copy.deepcopy(example)
            # print(type(new_example))
            new_example[text_column_name] = new_tokens
            new_example["id"] = str(count)
            new_example["ner_tags"] = [id2label[id] for id in example["ner_tags"]]
            count += 1
            logger.info(new_example)
            new_examples.append(new_example)
            # logger.info(new_tokens)
        # logger.info(new_examples_diff)
        time2 = time.time()
        logger.info(f"Process time: {time2-time1}s")
        # logger.info("="*100)

    def gen(examples):
        for example in examples:
            yield example

    new_datas = datasets.arrow_dataset.Dataset.from_generator(
        gen,
        gen_kwargs={"examples": new_examples},
        features=features,
        )

    return new_datas

"""
CARDINAL, DATE, EVENT, FAC, GPE, LANGUAGE, LAW,
LOC, MONEY, NORP, ORDINAL, ORG, PERCENT, PERSON, PRODUCT, QUANTITY, TIME, WORK_OF_ART
"""

def create_new_ent(ent_tokens, ent_label, ent_box, fake: Faker):
    if ent_label == "DATE": 
        new_tokens = str(fake.date()).split(" ")
    elif ent_label == "TIME": 
        new_tokens = str(fake.time()).split(" ")
    elif ent_label == "CARDINAL": 
        new_tokens = str(random.randint(0, 1000)).split(" ")
    elif ent_label == "QUANTITY": 
        new_tokens = str(random.randint(0, 1000)).split(" ")
    elif ent_label == "FAC": 
        new_tokens = str(fake.phone_number()).split(" ")
    elif ent_label == "PERSON": 
        new_tokens = str(fake.name()).split(" ")
    elif ent_label == "GPE": 
        new_tokens = str(fake.city()).split(" ")
    elif ent_label == "ORG": 
        new_tokens = str(fake.company()).split(" ")
    else:
        new_tokens = ent_tokens

    new_boxes = [[p for p in ent_box] for _ in new_tokens]
    

    # print(f"ent_tokens: {ent_tokens}")
    # print(f"ent_label: {ent_label}")
    # print(f"new_tokens: {new_tokens}")
    # print(f"new_boxes: {new_boxes}")
    # print("="*100)

    return new_tokens, new_boxes

def create_aug_data_new(
    train_dataset,
    text_column_name,
    num=10,
    org_nums=0, 
    id2label=None,
    features=None,
    seed=0,
    ):
    nlp = spacy.load("en_core_web_sm")
    new_examples = []
    count = org_nums
    fake = Faker()
    Faker.seed(seed)
    for example in train_dataset:
        time1 = time.time()
        sentence = " ".join(example[text_column_name])
        boxes = example["bboxes"]
        labels = example["ner_tags"]
        doc = nlp(sentence)
        # print(doc)
        # print(f"num_ent: {len(doc.ents)}")
        for _ in range(num):
            i = 0
            new_sentence = []
            org_token_idx = 0
            new_sentence_boxes = []
            new_sentence_labels = []
            begin_idx = 0
            
            # print(f"num org tokens: {len(boxes)}")
            # print(f"num sentence_tokens: {len(sentence.split(' '))}")
            for ent in doc.ents:
                # the entity obtained by the spaCy may ignore the first punctuation !!!
                ent_start_pos = ent.start_char
                while ent_start_pos > 0 and sentence[ent_start_pos-1] != " ":
                    ent_start_pos -= 1

                # the entity obtained by the spaCy may ignore the last punctuation !!!
                ent_end_pos = ent.end_char
                while(ent_end_pos < len(sentence) and sentence[ent_end_pos] != " "):
                    ent_end_pos += 1
                
                if sentence[begin_idx:ent_start_pos].strip() != "":
                    not_ent_tokens = sentence[begin_idx:ent_start_pos].strip().split(" ")
                    for t in not_ent_tokens:
                        new_sentence.append(t)
                        new_sentence_labels.append(id2label[labels[org_token_idx]])
                        # print(org_token_idx)
                        new_sentence_boxes.append([p for p in boxes[org_token_idx]])
                        org_token_idx += 1
                
                ent_tokens = sentence[ent_start_pos:ent_end_pos].strip().split(" ")
                # print(f"ent_tokens: {ent_tokens}")
                ent_label = ent.label_
                ent_box = [p for p in boxes[org_token_idx]]
                ent_ner_label = id2label[labels[org_token_idx]]
                new_tokens, new_boxes = create_new_ent(ent_tokens, ent_label, ent_box, fake)
                
                org_token_idx += len(ent_tokens)

                for j in range(len(new_tokens)):
                    new_sentence.append(new_tokens[j])
                    new_sentence_boxes.append(new_boxes[j])
                    if j == 0:
                        new_sentence_labels.append(ent_ner_label)
                    else:
                        if ent_ner_label[0] == "B":
                            new_sentence_labels.append("I"+ent_ner_label[1:])
                        else:
                            new_sentence_labels.append(ent_ner_label)

                begin_idx = ent_end_pos

            # process the remained tokens after the last entity
            if sentence[begin_idx:].strip() != "":
                not_ent_tokens = sentence[begin_idx:].strip().split(" ")
                # if "" in not_ent_tokens:
                #     not_ent_tokens.remove("")
                # print(f"not_ent_tokens: {not_ent_tokens}")
                if not_ent_tokens:
                    for t in not_ent_tokens:
                        new_sentence.append(t)
                        new_sentence_labels.append(id2label[labels[org_token_idx]])
                        # print(f"org_token_idx: {org_token_idx}")
                        new_sentence_boxes.append([p for p in boxes[org_token_idx]])
                        org_token_idx += 1
            
            print(f"num new_tokens: {len(new_sentence)}")
            print(f"num new_tokens_boxes: {len(new_sentence_boxes)}")

            new_example = copy.deepcopy(example)
            new_example[text_column_name] = new_sentence
            new_example["bboxes"] = new_sentence_boxes
            new_example["id"] = str(count)
            new_example["ner_tags"] = new_sentence_labels
            count += 1
            logger.info(new_example)
            new_examples.append(new_example)

        time2 = time.time()
        logger.info(f"Process time: {time2-time1}s")

    def gen(examples):
        for example in examples:
            yield example

    new_datas = datasets.arrow_dataset.Dataset.from_generator(
        gen,
        gen_kwargs={"examples": new_examples},
        features=features,
        )

    return new_datas


def union_box(box1, box2):
    """
    Params:
        box1: [x1, y1, x2, y2]
        box2: [x1, y1, x2, y2]
    """
    x1 = min(box1[0], box2[0])
    y1 = min(box1[1], box2[1])
    x2 = max(box1[2], box2[2])
    y2 = max(box1[3], box2[3])

    return [x1, y1, x2, y2]


def is_same_line(box1, box2):
    """
    Params:
        box1: [x1, y1, x2, y2]
        box2: [x1, y1, x2, y2]
    """
    
    box1_midy = (box1[1] + box1[3]) / 2
    box2_midy = (box2[1] + box2[3]) / 2

    if box1_midy < box2[3] and box1_midy > box2[1] and box2_midy < box1[3] and box2_midy > box1[1]:
        return True
    else:
        return False


def is_adj_line(box1, box2):
    """
    Params:
        box1: [x1, y1, x2, y2]
        box2: [x1, y1, x2, y2]
    """
    h1 = box1[3] - box1[1]
    h2 = box2[3] - box2[1]
    h_dist = max(box1[1], box2[1]) - min(box1[3], box2[3])

    box1_midx = (box1[0] + box1[2]) / 2
    box2_midx = (box2[0] + box2[2]) / 2

    # if h_dist <= min(h1, h2) and box1_midx < box2[2] and box1_midx > box2[0] and box2_midx < box1[2] and box2_midx > box1[0]:
    if h_dist <= min(h1, h2): # v2
        return True
    else:
        return False


def boxes_sort(boxes):
    """ From left top to right bottom
    Params:
        boxes: [[x1, y1, x2, y2], [x1, y1, x2, y2], ...]
    """
    sorted_id = sorted(range(len(boxes)), key=lambda x: (boxes[x][1], boxes[x][0]))

    # sorted_boxes = [boxes[id] for id in sorted_id]


    return sorted_id



if __name__ == "__main__":
    boxes_sort([[1, 2, 3, 4], [1, 1, 3, 3], [1, 3, 3, 5], [1, 4, 3, 6]])

==> src/downstream/downstream_experiments_llama2.sh <==
cd LATIN-Prompt-fork

GPU=${1:-5}
MODELS=(llama2-7b-chat) # alpaca-7b-chat vicuna-7b-chat mistral-7b-chat
DATASETS=(docvqa infographics_vqa) #DUDE 
DLA_MODELS=(
vitb_imagenet_doclaynet_tecaher_ignore_tokens-Text
vitb_vitt_simkd_fpn_doclaynet_ignore_tokens-Text
resnet101_imagenet_doclaynet_teacher_ignore_tokens-Text
r101_r50_reviewkd_doclaynet_ignore_tokens-Text
vitt_imagenet_doclaynet_tecaher_ignore_tokens-Text
r50_doclaynet_ignore_tokens-Text
r101_r50_simkd_doclaynet_ignore_tokens-Text
vitb_vitt_reviewkd_doclaynet_ignore_tokens-Text
) 
for data in ${DATASETS[@]}; do
    for model in ${MODELS[@]}; do
        dataset=${data}_due_azure
        nohup bash script/llama_eval.sh $GPU $model $dataset plain > plain.out &
        nohup bash script/llama_eval.sh $GPU $model $dataset space > space.out &
        nohup bash script/llama_eval.sh 0 $model $dataset task_instruction > task_instruction.out &
        nohup bash script/llama_eval.sh 1 $model $dataset task_instruction_space > task_instruction_space.out &

        for dla_model in  ${DLA_MODELS[@]}; do
            echo $dla_model
            nohup bash script/llama_eval.sh 2 $model $dataset plain ${data}_$dla_model > plain.out &
            nohup bash script/llama_eval.sh 3 $model $dataset space ${data}_$dla_model  > space.out &
            nohup bash script/llama_eval.sh $GPU $model $dataset task_instruction_space ${data}_$dla_model > latin.out &
            nohup bash script/llama_eval.sh 2 $model $dataset task_instruction ${data}_$dla_model > ${data}_${dla_model}.out &
            nohup bash script/llama_eval.sh 0 $model $dataset task_instruction_space ${data}_$dla_model > ${data}_${dla_model}.out &
        done
    done
done

==> src/downstream/get_docvqa_datasets.sh <==

## SP-DocVQA
wget --no-check-certificate 'https://datasets.cvc.uab.es/rrc/DocVQA/Task1/spdocvqa_qas.zip'
wget --no-check-certificate 'https://datasets.cvc.uab.es/rrc/DocVQA/Task1/spdocvqa_images.zip'
wget --no-check-certificate 'https://datasets.cvc.uab.es/rrc/DocVQA/Task1/spdocvqa_ocr.tar.gz'
#imdb optional
#wget --no-check-certificate 'https://datasets.cvc.uab.es/rrc/DocVQA/Task1/spdocvqa_imdb.zip'

#DUE format
wget https://applica-public.s3.eu-west-1.amazonaws.com/due/datasets/DocVQA.tar.gz; tar -xvzf DocVQA.tar.gz
##PDFS  (optional)
wget https://applica-public.s3.eu-west-1.amazonaws.com/due/pdfs/DocVQA.tar.gz; tar -xvzf DocVQA.tar.gz DocVQA/pdfs

## InfographicsVQA
wget --no-check-certificate 'https://datasets.cvc.uab.es/rrc/DocVQA/Task3/infographicsvqa_qas.zip'
wget --no-check-certificate 'https://datasets.cvc.uab.es/rrc/DocVQA/Task3/infographicsvqa_images.tar.gz'
wget --no-check-certificate 'https://datasets.cvc.uab.es/rrc/DocVQA/Task3/infographicsvqa_ocr.tar.gz'
#imdb optional
#wget --no-check-certificate 'https://datasets.cvc.uab.es/rrc/DocVQA/Task3/infographicsvqa_imdb.zip'

## DUE format
wget https://applica-public.s3.eu-west-1.amazonaws.com/due/datasets/InfographicsVQA.tar.gz #; tar -xvzf InfographicsVQA.tar.gz
## PDFs (optional)
wget https://applica-public.s3.eu-west-1.amazonaws.com/due/pdfs/InfographicsVQA.tar.gz #; tar -xvzf InfographicsVQA.tar.gz InfographicsVQA/pdfs

## DUDE
python3 -c 'import datasets; ds=datasets.load_dataset("jordyvl/DUDE_loader", "Amazon_original")'


==> src/downstream/space_layout.py <==
import os
import json
import sys


def union_box(box1, box2):
    """
    Params:
        box1: [x1, y1, x2, y2]
        box2: [x1, y1, x2, y2]
    """
    x1 = min(box1[0], box2[0])
    y1 = min(box1[1], box2[1])
    x2 = max(box1[2], box2[2])
    y2 = max(box1[3], box2[3])

    return [x1, y1, x2, y2]


def is_same_line(box1, box2):
    """
    Params:
        box1: [x1, y1, x2, y2]
        box2: [x1, y1, x2, y2]
    """

    box1_midy = (box1[1] + box1[3]) / 2
    box2_midy = (box2[1] + box2[3]) / 2

    if box1_midy < box2[3] and box1_midy > box2[1] and box2_midy < box1[3] and box2_midy > box1[1]:
        return True
    else:
        return False


def is_adj_line(box1, box2):
    """
    Params:
        box1: [x1, y1, x2, y2]
        box2: [x1, y1, x2, y2]
    """
    h1 = box1[3] - box1[1]
    h2 = box2[3] - box2[1]
    h_dist = max(box1[1], box2[1]) - min(box1[3], box2[3])

    box1_midx = (box1[0] + box1[2]) / 2
    box2_midx = (box2[0] + box2[2]) / 2

    # if h_dist <= min(h1, h2) and box1_midx < box2[2] and box1_midx > box2[0] and box2_midx < box1[2] and box2_midx > box1[0]:
    if h_dist <= min(h1, h2):  # v2
        return True
    else:
        return False


def boxes_sort(boxes):
    """From left top to right bottom
    Params:
        boxes: [[x1, y1, x2, y2], [x1, y1, x2, y2], ...]
    """
    sorted_id = sorted(range(len(boxes)), key=lambda x: (boxes[x][1], boxes[x][0]))

    # sorted_boxes = [boxes[id] for id in sorted_id]

    return sorted_id


def line_length_without_tags(line_text):
    return len(
        " ".join([token for token in line_text.split() if not token.startswith("<") and not token.endswith(">")])
    )


def space_layout(texts, boxes):
    line_boxes = []
    line_texts = []
    max_line_char_num = 0
    line_width = 0
    # print(f"len_boxes: {len(boxes)}")
    while len(boxes) > 0:
        line_box = [boxes.pop(0)]
        line_text = [texts.pop(0)]
        # need to do the fix here for char num
        tokens = line_text[-1].split()
        # filter anything with <token> or </token>
        char_num = line_length_without_tags(line_text[-1])
        line_union_box = line_box[-1]
        while len(boxes) > 0 and is_same_line(line_box[-1], boxes[0]):
            line_box.append(boxes.pop(0))
            line_text.append(texts.pop(0))
            char_num += line_length_without_tags(line_text[-1])
            line_union_box = union_box(line_union_box, line_box[-1])
        line_boxes.append(line_box)
        line_texts.append(line_text)
        if char_num >= max_line_char_num:
            max_line_char_num = char_num
            line_width = line_union_box[2] - line_union_box[0]

    # print(line_width)

    char_width = line_width / max_line_char_num
    # print(char_width)
    if char_width == 0:
        char_width = 1

    space_line_texts = []
    for i, line_box in enumerate(line_boxes):
        space_line_text = ""
        for j, box in enumerate(line_box):
            left_char_num = int(box[0] / char_width)
            space_line_text += " " * (left_char_num - len(space_line_text))
            space_line_text += line_texts[i][j]
        space_line_texts.append(space_line_text)

    return space_line_texts


if __name__ == "__main__":
    filepath = "/home/xxx/workspace/VrDU/datas/funsd/testing_data/annotations/82092117.json"
    with open(filepath, "r") as f:
        data = json.load(f)
    texts = []
    text_boxes = []

    for i, item in enumerate(data["form"]):
        texts.append(item["text"])
        # texts.append("{" + f'{i}-{item["text"]}' + "}")
        text_boxes.append(item["box"])
    ids = boxes_sort(text_boxes)
    texts = ["{" + f"{count}-{texts[i]}" + "}" for count, i in enumerate(ids)]
    text_boxes = [text_boxes[i] for i in ids]
    space_line_texts = space_layout(texts=texts, boxes=text_boxes)
    with open("82092117.txt", "w") as f:
        f.write("\n".join(space_line_texts))


==> src/models/models.py <==
import os
import json
from collections import OrderedDict
from transformers import (
    AutoConfig,
    AutoModelForImageClassification,
    AutoProcessor,
    BeitConfig,
    ViTConfig,
    ResNetConfig,
    Swinv2Config,
)

CONFIGS = os.path.realpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), "../configs"))


def retrieve_teacher_path(config, key="teacher_model"):
    if key == "teacher_model":
        if "dit" in config[key].lower():
            return "microsoft/dit-base-finetuned-rvlcdip"
        elif "vit" in config[key].lower():
            return "google/vit-base-patch16-224-in21k"
        elif "swin" in config[key].lower():
            return "microsoft/swinv2-base-patch4-window8-256"
        elif "resnet" in config[key].lower() or "cnn" in config[key].lower():
            return "microsoft/resnet-101"

    if key == "teacher_weights":
        key = "teacher_model"

        if config[key] not in [
            "microsoft/dit-base-finetuned-rvlcdip",
            "jordyvl/dit-base_tobacco",
            "jordyvl/vit-base_tobacco",
            "dit",
            "swin",
            "vit",
            "cnn",
            # "dit-base",
            "swin-base",
            "vit-base",
            "microsoft/resnet-101",
        ]:
            return config[key]

        if "dit" in config[key].lower():
            if "rvl" in config["dataset"].lower():  # load trained teacher
                return "microsoft/dit-base-finetuned-rvlcdip"
            elif config["dataset"] == "maveriq/tobacco3482":  # load pretrained teacher
                return "jordyvl/dit-base_tobacco"

        elif "vit" in config[key].lower():
            if "rvl" in config["dataset"].lower():  # load trained teacher
                return "jordyvl/vit-base_rvl-cdip"
            elif config["dataset"] == "maveriq/tobacco3482":  # load pretrained teacher
                return "jordyvl/vit-base_tobacco"

        elif "swin" in config[key].lower():
            return "microsoft/swinv2-base-patch4-window8-256"  # "microsoft/swinv2-base-patch4-window12-192-22k"  # imagenet pretrained, yet lower resolution
            # microsoft/swin-base-patch4-window7-224-in22k
            # microsoft/swinv2-base-patch4-window8-256

        elif "cnn" in config[key].lower() or "resnet" in config[key].lower():
            if "rvl" in config["dataset"].lower():  # load trained teacher
                return "bdpc/resnet101_rvl-cdip"
            elif config["dataset"] == "maveriq/tobacco3482":  # load pretrained teacher
                return "bdpc/resnet101-base_tobacco"


def retrieve_student_path(config, key="student_model"):
    if "resnet" in config[key].lower():
        return "microsoft/resnet-50"
    elif "small" in config[key].lower():
        return "WinKawaks/vit-small-patch16-224"
    elif "tiny" in config[key].lower():
        return "WinKawaks/vit-tiny-patch16-224"

    # for dit would need to port beit-tiny and small from timm


def model_to_backbone(model, return_config=False):
    if "dit" in model:
        if return_config:
            return ViTConfig()  # BeitConfig() #similar to ViT tbh...
        return "dit"
    elif "vit" in model:
        if return_config:
            return ViTConfig()
        return "vit"
    elif "resnet" in model or "cnn" in model:
        if return_config:
            return ResNetConfig()
        return "cnn"


def build_model(config, key="teacher_model", add_abstention_logit=False, override=False, random_init=False):
    # https://huggingface.co/timm/vit_base_patch16_224.augreg_in21k -> alternate
    # https://github.com/microsoft/unilm/blob/master/dit/classification/README.md

    if key == "student_model":  # dit-base, dit-tiny
        if "dit" in config[key].lower():
            config_type = BeitConfig
        elif "vit" in config[key].lower():
            config_type = ViTConfig
        elif "swin" in config[key].lower():
            config_type = Swinv2Config

        if "resnet" in config[key].lower() or "cnn" in config[key].lower():
            hf_model_config = ResNetConfig()
        else:
            hf_model_config = config_type.from_json_file(os.path.join(CONFIGS, f"{config[key]}.json"))

    if random_init:
        hf_model_config = model_to_backbone(config[key], return_config=True)
    elif key == "student_weights":
        hf_model_config = AutoConfig.from_pretrained(config[key])  # existing model

    elif key == "sup_teacher_weights":
        hf_model_config = AutoConfig.from_pretrained(config[key])

    else:
        config[key] = retrieve_teacher_path(config, key="teacher_weights")
        hf_model_config = AutoConfig.from_pretrained(config[key])

    if config["dataset"] == "maveriq/tobacco3482":
        id2label = OrderedDict(
            {
                0: "ADVE",
                1: "Email",
                2: "Form",
                3: "Letter",
                4: "Memo",
                5: "News",
                6: "Note",
                7: "Report",
                8: "Resume",
                9: "Scientific",
            }
        )
    else:  # rvl
        id2label = OrderedDict(
            {
                0: "letter",
                1: "form",
                2: "email",
                3: "handwritten",
                4: "advertisement",
                5: "scientific_report",
                6: "scientific_publication",
                7: "specification",
                8: "file_folder",
                9: "news_article",
                10: "budget",
                11: "invoice",
                12: "presentation",
                13: "questionnaire",
                14: "resume",
                15: "memo",
            }
        )
    if add_abstention_logit:
        id2label[len(id2label)] = "abstain"

    """
    teacher for student finetuning with response-based distillation should have same number of labels as student
    we would expect it to be reinitialized for training a new teacher on a new dataset
    when we load a pretrained (finetuned) teacher, we should use it as is, and not change the number of labels
    """
    if not hasattr(hf_model_config, "num_labels") or override:
        hf_model_config.num_labels = len(id2label)
        hf_model_config.id2label = id2label
        hf_model_config.label2id = OrderedDict({v: k for k, v in id2label.items()})

    elif hf_model_config.num_labels != len(id2label):
        if "teacher" in key:
            if not any([x in config.get("distill", "") for x in ["simkd", "hint"]]):  # response-based distillation
                print(f"Teacher model has {hf_model_config.num_labels} labels, but dataset has {len(id2label)} labels")
            else:  # no harm for reinitializing teacher classifier for simkd and hint; could keep as is
                pass
        else:
            hf_model_config.num_labels = len(id2label)
            hf_model_config.id2label = id2label
            hf_model_config.label2id = OrderedDict({v: k for k, v in id2label.items()})

    if key == "student_model":
        # model.ignore_mismatched_sizes = True
        model = AutoModelForImageClassification.from_config(hf_model_config)
        model.processor = AutoProcessor.from_pretrained(
            retrieve_teacher_path(config, key="teacher_model")
        )  # use teacher's processor

    elif key == "student_weights":
        model = AutoModelForImageClassification.from_pretrained(
            config[key],
            config=hf_model_config,
            ignore_mismatched_sizes=True,
        )
        model.processor = AutoProcessor.from_pretrained(retrieve_student_path(config, key="student_weights"))

    else:
        model = AutoModelForImageClassification.from_pretrained(
            config[key],
            config=hf_model_config,
            ignore_mismatched_sizes=True,
        )
        model.processor = AutoProcessor.from_pretrained(retrieve_teacher_path(config, key="teacher_model"))

    if key == "teacher_weights":
        # freeze teacher weights for distillation
        print("Freezing teacher weights for distillation")
        for param in model.parameters():
            param.requires_grad = False

    model = model.to(config["device"])
    return model, config


def tiny_update():
    return {
        "image_size": 224,
        "hidden_size": 192,
        "intermediate_size": 768,
        "num_attention_heads": 3,
        "num_hidden_layers": 12,
    }


def small_update():
    return {
        "image_size": 224,
        "hidden_size": 384,
        "intermediate_size": 1536,
        "num_attention_heads": 8,
        "num_hidden_layers": 12,
    }


def test_models():
    config = {"device": "cuda"}
    for dataset in ["rvl_cdip", "maveriq/tobacco3482"]:
        config["dataset"] = dataset
        for teacher in ["dit", "vit", "swin"]:
            config["teacher_model"] = teacher
            model, config = build_model(config, key="teacher_model")

            model.config.to_json_file(f"configs/{teacher}-base.json")

            # build students from updated config
            from copy import deepcopy

            new_config = deepcopy(model.config)

            ## keepem
            # new_config.id2label = None
            # new_config.label2id = None
            # new_config.num_labels = None

            # if teacher == "swin":
            #     continue

            new_config.update(small_update())
            new_config.to_json_file(f"configs/{teacher}-small.json")

            new_config.update(tiny_update())
            new_config.to_json_file(f"configs/{teacher}-tiny.json")


def test_student_models():
    config = {"device": "cuda"}
    for dataset in ["rvl_cdip", "maveriq/tobacco3482"]:
        config["dataset"] = dataset
        if dataset == "maveriq/tobacco3482":
            continue
        for student in ["dit", "vit", "swin"]:
            if student == "swin":
                continue
            for size in ["tiny", "small", "base"]:
                config["student_model"] = f"{student}-{size}"
                model, config = build_model(config, key="student_model")
                print(
                    f"Model: {student}-{size} - {round(sum(p.numel() for p in model.parameters())/10e+6, 3)}M parameters"
                )


if __name__ == "__main__":
    # test_models()
    test_student_models()


==> src/models/projectors.py <==
from __future__ import print_function

import torch
import torch.nn as nn
import torch.nn.functional as F


class ConvReg(nn.Module):
    """Convolutional regression for FitNet (feature-map layer)"""

    def __init__(self, s_shape, t_shape):
        super(ConvReg, self).__init__()
        _, s_C, s_H, s_W = s_shape
        _, t_C, t_H, t_W = t_shape
        self.s_H = s_H
        self.t_H = t_H
        if s_H == 2 * t_H:
            self.conv = nn.Conv2d(s_C, t_C, kernel_size=3, stride=2, padding=1)
        elif s_H * 2 == t_H:
            self.conv = nn.ConvTranspose2d(s_C, t_C, kernel_size=4, stride=2, padding=1)
        elif s_H >= t_H:
            self.conv = nn.Conv2d(s_C, t_C, kernel_size=(1 + s_H - t_H, 1 + s_W - t_W))
        else:
            self.conv = nn.Conv2d(s_C, t_C, kernel_size=3, padding=1, stride=1)
        self.bn = nn.BatchNorm2d(t_C)
        self.relu = nn.ReLU(inplace=True)

    def forward(self, x, t):
        x = self.conv(x)
        if self.s_H == 2 * self.t_H or self.s_H * 2 == self.t_H or self.s_H >= self.t_H:
            return self.relu(self.bn(x)), t
        else:
            return self.relu(self.bn(x)), F.adaptive_avg_pool2d(t, (self.s_H, self.s_H))

    def hidden_states_to_feature_map(self, hidden_states, distill="hint-middle"):
        """
        model.config.num_hidden_layers +1 for patch embeddings
        model.config.patch_size**2 +1 f_s CLS
        model.config.hidden_size
                    #or middle layer
        """
        resnet = True if len(hidden_states) == 5 else False
        if distill == "hint-middle":
            if resnet: #fix for cnns
                middle = 3
                return hidden_states[middle]
            else:
                middle = (len(hidden_states) - 1) // 2
            hidden_states = hidden_states[middle]
        else:
            raise NotImplementedError('distill arg must be "hint-middle"')

        reshaped = hidden_states[:, 1:, :].transpose(1, 2)
        feature_map = reshaped.reshape(
            *reshaped.shape[:2],
            self.s_H,
            self.s_H,
        )  # [bs, hidden_layers,  hidden_size, patch_size, patch_size]

        # assume default: middle (non embedding) layer as hint
        ## the later, the more chance of overregularization
        # middle = patched.shape[1] // 2

        # feature_map = patched[:, middle, :, :]

        # based on distill arghument could still do something with CLS rep
        # cls_rep = hidden_states[:, :, 0, :].transpose(0, 1)  # `[bs, hidden_layers,  hidden_size]`

        return feature_map


class SelfA(nn.Module):
    """Cross-layer Self Attention"""

    def __init__(self, feat_dim, s_n, t_n, soft, factor=4):
        super(SelfA, self).__init__()

        self.soft = soft
        self.s_len = len(s_n)
        self.t_len = len(t_n)
        self.feat_dim = feat_dim

        # query and key mapping
        for i in range(self.s_len):
            setattr(self, "query_" + str(i), MLPEmbed(feat_dim, feat_dim // factor))
        for i in range(self.t_len):
            setattr(self, "key_" + str(i), MLPEmbed(feat_dim, feat_dim // factor))

        for i in range(self.s_len):
            for j in range(self.t_len):
                setattr(self, "regressor" + str(i) + str(j), Proj(s_n[i], t_n[j]))

    def forward(self, feat_s, feat_t):
        sim_s = list(range(self.s_len))
        sim_t = list(range(self.t_len))
        bsz = self.feat_dim

        # similarity matrix
        for i in range(self.s_len):
            sim_temp = feat_s[i].reshape(bsz, -1)
            sim_s[i] = torch.matmul(sim_temp, sim_temp.t())
        for i in range(self.t_len):
            sim_temp = feat_t[i].reshape(bsz, -1)
            sim_t[i] = torch.matmul(sim_temp, sim_temp.t())

        # calculate student query
        proj_query = self.query_0(sim_s[0])
        proj_query = proj_query[:, None, :]
        for i in range(1, self.s_len):
            temp_proj_query = getattr(self, "query_" + str(i))(sim_s[i])
            proj_query = torch.cat([proj_query, temp_proj_query[:, None, :]], 1)

        # calculate teacher key
        proj_key = self.key_0(sim_t[0])
        proj_key = proj_key[:, :, None]
        for i in range(1, self.t_len):
            temp_proj_key = getattr(self, "key_" + str(i))(sim_t[i])
            proj_key = torch.cat([proj_key, temp_proj_key[:, :, None]], 2)

        # attention weight: batch_size X No. stu feature X No.tea feature
        energy = torch.bmm(proj_query, proj_key) / self.soft
        attention = F.softmax(energy, dim=-1)

        # feature dimension alignment
        proj_value_stu = []
        value_tea = []
        for i in range(self.s_len):
            proj_value_stu.append([])
            value_tea.append([])
            for j in range(self.t_len):
                s_H, t_H = feat_s[i].shape[2], feat_t[j].shape[2]
                if s_H > t_H:
                    source = F.adaptive_avg_pool2d(feat_s[i], (t_H, t_H))
                    target = feat_t[j]
                elif s_H <= t_H:
                    source = feat_s[i]
                    target = F.adaptive_avg_pool2d(feat_t[j], (s_H, s_H))

                proj_value_stu[i].append(getattr(self, "regressor" + str(i) + str(j))(source))
                value_tea[i].append(target)

        return proj_value_stu, value_tea, attention


class Proj(nn.Module):
    """feature dimension alignment by 1x1, 3x3, 1x1 convolutions"""

    def __init__(self, num_input_channels=1024, num_target_channels=128):
        super(Proj, self).__init__()
        self.num_mid_channel = 2 * num_target_channels

        def conv1x1(in_channels, out_channels, stride=1):
            return nn.Conv2d(in_channels, out_channels, kernel_size=1, padding=0, stride=stride, bias=False)

        def conv3x3(in_channels, out_channels, stride=1):
            return nn.Conv2d(in_channels, out_channels, kernel_size=3, padding=1, stride=stride, bias=False)

        self.regressor = nn.Sequential(
            conv1x1(num_input_channels, self.num_mid_channel),
            nn.BatchNorm2d(self.num_mid_channel),
            nn.ReLU(inplace=True),
            conv3x3(self.num_mid_channel, self.num_mid_channel),
            nn.BatchNorm2d(self.num_mid_channel),
            nn.ReLU(inplace=True),
            conv1x1(self.num_mid_channel, num_target_channels),
        )

    def forward(self, x):
        x = self.regressor(x)
        return x


class MLPEmbed(nn.Module):
    """non-linear mapping for attention calculation"""

    def __init__(self, dim_in=1024, dim_out=128):
        super(MLPEmbed, self).__init__()
        self.linear1 = nn.Linear(dim_in, 2 * dim_out)
        self.relu = nn.ReLU(inplace=True)
        self.linear2 = nn.Linear(2 * dim_out, dim_out)
        self.l2norm = Normalize(2)
        self.regressor = nn.Sequential(
            nn.Linear(dim_in, 2 * dim_out),
            self.l2norm,
            nn.ReLU(inplace=True),
            nn.Linear(2 * dim_out, dim_out),
            self.l2norm,
        )

    def forward(self, x):
        x = x.view(x.shape[0], -1)
        x = self.relu(self.linear1(x))
        x = self.l2norm(self.linear2(x))

        return x


class Normalize(nn.Module):
    """normalization layer"""

    def __init__(self, power=2):
        super(Normalize, self).__init__()
        self.power = power

    def forward(self, x):
        norm = x.pow(self.power).sum(1, keepdim=True).pow(1.0 / self.power)
        out = x.div(norm)
        return out


class SRRL(nn.Module):
    """ICLR-2021: Knowledge Distillation via Softmax Regression Representation Learning"""

    def __init__(self, *, s_n, t_n):
        super(SRRL, self).__init__()

        def conv1x1(in_channels, out_channels, stride=1):
            return nn.Conv2d(in_channels, out_channels, kernel_size=1, padding=0, stride=stride, bias=False)

        setattr(
            self,
            "transfer",
            nn.Sequential(
                conv1x1(s_n, t_n),
                nn.BatchNorm2d(t_n),
                nn.ReLU(inplace=True),
            ),
        )

    def forward(self, feat_s, cls_t):
        feat_s = feat_s.unsqueeze(-1).unsqueeze(-1)
        temp_feat = self.transfer(feat_s)
        trans_feat_s = temp_feat.view(temp_feat.size(0), -1)

        pred_feat_s = cls_t(trans_feat_s)

        return trans_feat_s, pred_feat_s


class ConvProjector(nn.Module):
    def __init__(self, *, s_n, t_n, factor=2):
        super(ConvProjector, self).__init__()

        self.avg_pool = nn.AdaptiveAvgPool1d((1, 1))

        def conv1x1(in_channels, out_channels, stride=1):
            return nn.Conv1d(in_channels, out_channels, kernel_size=1, padding=0, stride=stride, bias=False)

        def conv3x3(in_channels, out_channels, stride=1, groups=1):
            return nn.Conv1d(
                in_channels, out_channels, kernel_size=3, padding=1, stride=stride, bias=False, groups=groups
            )

        # A bottleneck design to reduce extra parameters
        setattr(
            self,
            "transfer",
            nn.Sequential(
                conv1x1(s_n, t_n // factor),
                nn.BatchNorm1d(t_n // factor),
                nn.ReLU(inplace=True),
                conv3x3(t_n // factor, t_n // factor),
                # depthwise convolution
                # conv3x3(t_n//factor, t_n//factor, groups=t_n//factor),
                nn.BatchNorm1d(t_n // factor),
                nn.ReLU(inplace=True),
                conv1x1(t_n // factor, t_n),
                nn.BatchNorm1d(t_n),
                nn.ReLU(inplace=True),
            ),
        )

    def forward(self, feat_s, feat_t):
        # Spatial Dimension Alignment
        s_H, t_H = feat_s.shape[2], feat_t.shape[2]
        if s_H > t_H:
            source = F.adaptive_avg_pool1d(feat_s, (t_H, t_H))
            target = feat_t
        else:
            source = feat_s
            target = F.adaptive_avg_pool1d(feat_t, (s_H, s_H))

        # Channel Alignment
        trans_feat_s = getattr(self, "transfer")(source)
        return trans_feat_s


class SimKD(nn.Module):
    """CVPR-2022: Knowledge Distillation with the Reused Teacher Classifier"""

    def __init__(self, *, s_n, t_n, patch_dim, factor=2):
        super(SimKD, self).__init__()

        self.avg_pool = nn.AdaptiveAvgPool2d((1, 1))

        def conv1x1(in_channels, out_channels, stride=1):
            return nn.Conv2d(in_channels, out_channels, kernel_size=1, padding=0, stride=stride, bias=False)

        def conv3x3(in_channels, out_channels, stride=1, groups=1):
            return nn.Conv2d(
                in_channels, out_channels, kernel_size=3, padding=1, stride=stride, bias=False, groups=groups
            )

        # A bottleneck design to reduce extra parameters
        setattr(
            self,
            "transfer",
            nn.Sequential(
                conv1x1(s_n, t_n // factor),
                nn.BatchNorm2d(t_n // factor),
                nn.ReLU(inplace=True),
                conv3x3(t_n // factor, t_n // factor),
                # depthwise convolution
                # conv3x3(t_n//factor, t_n//factor, groups=t_n//factor),
                nn.BatchNorm2d(t_n // factor),
                nn.ReLU(inplace=True),
                conv1x1(t_n // factor, t_n),
                nn.BatchNorm2d(t_n),
                nn.ReLU(inplace=True),
            ),
        )

        self.patch_dim = patch_dim

    def hidden_states_to_feature_map(self, hidden_state):
        feature_map = (
            hidden_state[:, 1:, :]
            .transpose(1, 2)
            .reshape(hidden_state.shape[0], hidden_state.shape[-1], self.patch_dim, self.patch_dim)
        )  # [bs, hidden_size, P], remove CLS
        return feature_map

    def forward(self, feat_s, feat_t):
        # Spatial Dimension Alignment
        s_H, t_H = feat_s.shape[2], feat_t.shape[2]
        if s_H > t_H:
            source = F.adaptive_avg_pool2d(feat_s, (t_H, t_H))
            target = feat_t
        else:
            source = feat_s
            target = F.adaptive_avg_pool2d(feat_t, (s_H, s_H))

        trans_feat_t = target

        # Channel Alignment
        trans_feat_s = getattr(self, "transfer")(source)

        return trans_feat_s, trans_feat_t


class BottleneckMLP(nn.Module):
    """
    simTransKD projector [with or without dropout?]
    """

    def __init__(self, input_dim, output_dim, factor=2):
        super().__init__()
        h1 = h2 = int(input_dim // factor)

        self.fc1 = nn.Linear(input_dim, h1)
        self.bottleneck = nn.Linear(h1, h2)
        self.fc3 = nn.Linear(h2, output_dim)

    def forward(self, x):
        x = F.relu(self.fc1(x))
        # dropout here?
        x = F.relu(self.bottleneck(x))
        # dropout here?
        x = F.relu(self.fc3(x))
        return x


class SimTransKD(nn.Module):
    """CVPR-2022: Knowledge Distillation with the Reused Teacher Classifier"""

    "Adapted towards Transformers with MLP-bottleneck projector"
    # TBH does nothing more than the bottleneck MLP above

    def __init__(self, *, s_n, t_n, factor=2):
        super(SimTransKD, self).__init__()
        self.projector = BottleneckMLP(s_n, t_n, factor)

    def forward(self, feat_s):
        # project student features to teacher feature space
        proj_feat_s = self.projector(feat_s)
        return proj_feat_s


class DualSimTransKD(nn.Module):
    """CVPR-2022: Knowledge Distillation with the Reused Teacher Classifier"""

    "Adapted towards Transformers with MLP-bottleneck projector AND inverter"
    # TBH does nothing more than the bottleneck MLP above

    def __init__(self, *, s_n, t_n, factor=2):
        super(DualSimTransKD, self).__init__()
        self.projector = BottleneckMLP(s_n, t_n, factor)
        self.inverter = BottleneckMLP(t_n, s_n, 1 / factor)  # undo the bottleneck

    def forward(self, feat_s, feat_t):
        # project student features to teacher feature space
        # invert teacher features to student feature space
        proj_feat_s = self.projector(feat_s)
        proj_feat_t = self.inverter(feat_t)
        return proj_feat_s, proj_feat_t


def SimKD_forward(inputs, labels):  # to patch the forward function of the student for deployment
    """
    x = Student.forward_features
    student,projector(x)
    student.classifier(x) #deepcopied from teacher
    """
    raise NotImplementedError


==> src/scripts/test_distillation.sh <==
cd ../clf
python3 train_student.py --teacher_model jordyvl/vit-base_rvl_tobacco --epochs 1 --dataset 'maveriq/tobacco3482' --expt_name 'dit-tiny_test' --distill_loss 'CE+KD' --distill 'kd' --student_model 'dit-tiny' --alpha 0.5 --temperature 2.0  --gamma 1 --beta 0 --batch_size 6
#python3 train_student.py --teacher_model jordyvl/vit-base_rvl_tobacco --epochs 1 --dataset 'maveriq/tobacco3482' --expt_name 'dit-tiny_test' --distill_loss 'MSE' --distill 'hint' --student_model 'dit-tiny' --alpha 0.5 --temperature 2.0  --gamma 1 --beta 0  --batch_size 4
#python3 train_student.py --teacher_model jordyvl/vit-base_rvl_tobacco --epochs 1 --dataset 'maveriq/tobacco3482' --expt_name 'dit-tiny_test' --distill_loss 'MSE' --distill 'og_simkd' --student_model 'dit-tiny' --alpha 0.5 --temperature 2.0  --gamma 1 --beta 0  --batch_size 4
#python3 train_student.py --teacher_model dit --epochs 1 --dataset 'maveriq/tobacco3482' --expt_name 'dit-tiny_test' --distill_loss 'CE+KD' --distill 'simkd' --student_model 'dit-tiny' --alpha 0.5 --temperature 2.0  --gamma 0 --beta 0


==> src/scripts/test_multi_gpu.py <==
import torch

torch.manual_seed(42)
import random

random.seed(42)
import numpy as np

np.random.seed(0)

print("Single GPU test")

for i in range(torch.cuda.device_count()):
    # if i in [0,1,2,3]:
    #     continue
    print(i)
    print(i, torch.cuda.get_device_name(i))
    device = torch.device(f"cuda:{i}")
    activations = torch.randn(4, 4).to(device)  # usually we get our activations in a more refined way...
    labels = torch.arange(4).to(device)
    loss = torch.nn.functional.cross_entropy(activations, labels)
    average = loss / 4
    print(average.item())

    # print device memory
    # print(torch.cuda.memory_allocated(i))
    # print(torch.cuda.memory_cached(i))
    print(torch.cuda.get_device_properties(i).total_memory)
    # check device max memory possible

print("Going for multiprocessing test")
# multiprocessing test
model = torch.nn.Linear(10, 10)
testdata = torch.randn(1000, 10)
testlabels = torch.randn(1000, 10)
model = torch.nn.DataParallel(model, device_ids=list(range(torch.cuda.device_count()))).cuda()
print(model)
out = model(testdata)
print(out)

